Reconstructing the Pleiades with Gaia EDR3

We search through an eight-million cubic-parsec volume surrounding the Pleiades star cluster and the Sun to identify both the current and past members of the Pleiades cluster within the Gaia EDR3 dataset. We find nearly 1,300 current cluster members and 289 former cluster candidates. Many of these candidates lie well in front or behind the cluster from our point of view, so formerly they were considered cluster members, but their parallaxes put them more than 10 pc from the centre of the cluster today. Over the past 100 Myr we estimate that the cluster has lost twenty percent of its mass including two massive white dwarf stars and the $\alpha^2$ Canum Venaticorum-type variable star, 41 Tau. All three white dwarfs associated with the cluster are massive ($1.01-1.06~\textrm{M}_\odot$) and have progenitors with main-sequence masses of about six solar masses. Although we did not associate any giant stars with the cluster, the cooling time of the oldest white dwarf of 60~Myr gives a firm lower limit on the age of the cluster.

==> anc/catalogues/clustercat.dat <==
#  Gaia_EDR3_Source_ID     RA      Dec       G       Gerr    Plx  PlxErr    BpRp   BpRpErr   mua   muaErr  mud  mudErr
    65283232316451328  56.4568  24.3675   3.8633   0.0027   7.67   0.31  -0.0138   0.0000  19.52   0.45 -45.53   0.28
    66529975427235712  57.2968  24.1365   5.2033   0.0009   7.24   0.13  -0.0331   0.0000  19.50   0.15 -47.65   0.10
    64940906245415808  57.0868  23.4210   5.4283   0.0008   7.69   0.10  -0.0671   0.0000  19.70   0.11 -47.11   0.08
    65287458566524928  56.2010  24.2893   5.4413   0.0009   7.39   0.07  -0.0212   0.0000  19.85   0.08 -44.97   0.06
    69812945346809600  56.2907  24.8391   5.6404   0.0006   7.22   0.06  -0.0805   0.0000  20.22   0.07 -46.12   0.04
    66798496781121792  56.4771  24.5543   5.7520   0.0006   7.31   0.08  -0.0230   0.0000  20.33   0.09 -46.02   0.06
    64053566003097984  57.4796  22.2440   6.0404   0.0006   7.41   0.10   0.0235   0.0000  21.22   0.22 -42.77   0.10
    66453490649681280  57.4315  23.7116   6.1592   0.0003   7.46   0.05  -0.0497   0.0001  17.87   0.06 -45.57   0.03
    66715105696289024  56.8378  24.1161   6.2988   0.0004   7.20   0.06   0.0094   0.0000  20.34   0.07 -45.08   0.04
    66786505232432512  56.5122  24.5277   6.4253   0.0004   7.42   0.04  -0.0169   0.0001  19.58   0.05 -44.88   0.03
    66745617143891968  57.3407  24.3808   6.6049   0.0003   7.19   0.04  -0.0326   0.0001  18.57   0.05 -45.35   0.03
    64679840952155264  54.6698  22.6594   6.7019   0.0003   7.37   0.04   0.0001   0.0001  20.16   0.05 -45.36   0.03
    66789872486779520  56.7476  24.5199   6.8028   0.0003   7.27   0.04   0.0346   0.0001  22.27   0.04 -47.52   0.03
    66507469798631808  57.4920  23.8485   6.8064   0.0003   7.39   0.04   0.0553   0.0001  18.38   0.05 -45.87   0.03
    66729880383767168  56.8728  24.2881   6.8159   0.0006   7.23   0.05   0.1014   0.0000  18.55   0.06 -46.92   0.03
    64956127609464320  56.4535  23.1469   6.8952   0.0003   7.42   0.04   0.0246   0.0001  20.51   0.05 -45.70   0.03
    66725379258016768  57.1255  24.3453   6.9398   0.0003   6.90   0.22   0.1819   0.0001  19.61   0.27 -45.36   0.17
    65017627244152064  56.8375  23.8031   6.9976   0.0003   7.31   0.04   0.0424   0.0001  19.10   0.04 -45.52   0.03
    64109915973846528  57.4092  22.5333   7.0044   0.0003   7.30   0.03   0.0425   0.0001  18.22   0.04 -44.57   0.02
    68540535515653504  54.7781  24.7027   7.1034   0.0004   7.70   0.03   0.0387   0.0001  21.69   0.04 -47.26   0.03
    65776736943479808  59.5872  24.0809   7.1976   0.0003   7.02   0.04   0.0339   0.0002  18.17   0.05 -43.16   0.03
    64313222543810560  54.8051  21.8431   7.2714   0.0003   7.19   0.05   0.1051   0.0002  19.99   0.06 -43.70   0.04
    65207709611941376  56.8518  23.9145   7.2865   0.0003   7.22   0.03   0.0423   0.0001  20.05   0.04 -44.13   0.03
    65231486552803328  56.6138  24.2548   7.3528   0.0004   7.35   0.03   0.1344   0.0003  20.45   0.04 -44.65   0.03
    66746441777612416  57.3201  24.3959   7.5258   0.0003   7.01   0.03   0.1329   0.0003  19.74   0.03 -44.08   0.02
    66558249192653952  57.4859  24.3488   7.5460   0.0003   7.32   0.03   0.0899   0.0002  19.51   0.03 -44.60   0.02
    67369658709673344  57.9893  25.9987   7.6486   0.0004   7.34   0.03   0.2027   0.0002  19.17   0.04 -46.70   0.02
    64114245300877184  57.2970  22.6093   7.7060   0.0003   7.46   0.03   0.2344   0.0002  21.06   0.04 -47.31   0.02
    63502259702709888  56.3834  21.2465   7.7283   0.0003   7.75   0.03   0.2421   0.0004  20.65   0.04 -47.76   0.03
    65007083101413888  56.8619  23.6781   7.7468   0.0005   7.47   0.03   0.2174   0.0002  21.72   0.03 -45.71   0.03
    64798691287540224  56.4163  22.6943   7.8001   0.0004   7.29   0.03   0.2516   0.0002  19.83   0.04 -44.16   0.03
    65221487868870784  56.4652  24.0387   7.8336   0.0004   7.30   0.03   0.2658   0.0003  19.81   0.04 -45.00   0.03
    65184929107310592  55.9232  23.6490   7.8599   0.0004   7.81   0.14   0.4854   0.0004  20.23   0.18 -45.62   0.12
    66555985749157760  57.3584  24.2475   7.9557   0.0003   7.45   0.03   0.2338   0.0003  21.25   0.04 -46.07   0.02
    69872044096705664  56.4965  25.3984   8.0167   0.0003   7.41   0.03   0.2772   0.0004  20.32   0.04 -45.41   0.03
    68306099020642432  56.0012  24.5568   8.0416   0.0004   7.41   0.03   0.2723   0.0003  20.53   0.03 -46.19   0.02
    69335619861034752  52.8166  25.2553   8.0884   0.0003   7.62   0.03   0.3206   0.0004  22.62   0.04 -46.76   0.02
    64929391436043264  57.4206  23.3414   8.0943   0.0003   7.32   0.04   0.2731   0.0005  18.73   0.04 -45.13   0.04
    66506331628024832  57.3009  23.8866   8.1017   0.0004   7.42   0.03   0.2963   0.0003  19.62   0.04 -45.17   0.02
    64898368889386624  56.8455  22.9219   8.1244   0.0003   7.86   0.33   0.3388   0.0004  20.18   0.44 -44.64   0.27
    66724451545088128  57.0566  24.3182   8.2143   0.0003   7.41   0.09   0.5013   0.0006  17.89   0.11 -41.12   0.07
    65230764996027776  56.5668  24.1897   8.2287   0.0006   7.40   0.03   0.4441   0.0000  19.61   0.04 -43.76   0.03
    66715273197982848  56.8307  24.1389   8.2439   0.0003   7.27   0.03   0.3539   0.0004  19.02   0.03 -43.93   0.02
    69948253997063424  56.9452  25.3855   8.2696   0.0003   7.20   0.03   0.3436   0.0005  19.42   0.03 -45.78   0.02
    65437644983224320  59.1173  23.1501   8.3014   0.0003   7.36   0.02   0.3686   0.0005  18.52   0.03 -45.74   0.02
    65212107660378880  56.7677  23.9950   8.3321   0.0004   7.40   0.03   0.4112   0.0003  21.32   0.03 -45.44   0.02
    64933759417769984  57.1830  23.2596   8.3369   0.0003   7.32   0.03   0.3846   0.0004  19.29   0.04 -44.88   0.02
    63144716561596288  55.6245  20.1498   8.3566   0.0003   7.45   0.03   0.4372   0.0006  20.00   0.03 -44.81   0.02
    65296357738731008  56.3937  24.4631   8.5500   0.0003   7.35   0.03   0.4981   0.0011  18.45   0.04 -46.10   0.02
    63378981257953152  56.1870  20.7478   8.6331   0.0003   7.32   0.02   0.5119   0.0005  21.16   0.03 -43.03   0.02
    70024154658949120  56.6452  25.8437   8.6456   0.0003   7.38   0.16   0.4909   0.0007  16.96   0.19 -45.53   0.14
    68593346433465856  54.9633  25.1947   8.7543   0.0007   7.00   0.02   0.4870   0.0002  19.75   0.02 -43.07   0.01
    66657415696297344  57.8635  24.5184   8.7696   0.0003   7.25   0.03   0.5342   0.0014  19.75   0.03 -45.45   0.02
    67799189799869312  53.7445  23.5300   8.7862   0.0002   7.09   0.02   0.4989   0.0010  20.57   0.03 -43.26   0.02
    64837242912474624  55.8721  22.7346   8.8853   0.0003   7.53   0.02   0.5957   0.0000  20.07   0.03 -45.96   0.02
    64879402312818944  56.2136  23.2687   8.8861   0.0002   7.39   0.02   0.5479   0.0012  20.55   0.02 -44.30   0.02
    65188090203295744  56.2721  23.7025   8.8883   0.0003   7.47   0.02   0.5366   0.0013  19.75   0.02 -46.40   0.02
    69819404977607168  56.3370  24.9219   8.9008   0.0003   7.31   0.04   0.6206   0.0013  20.36   0.04 -44.16   0.03
    66969676998824576  57.7765  25.5945   9.0135   0.0002   7.31   0.02   0.6152   0.0021  20.13   0.02 -45.27   0.01
    64930495244783616  57.3865  23.3802   9.0349   0.0002   7.23   0.02   0.5873   0.0014  20.35   0.02 -44.30   0.02
    65027595864800000  55.5198  22.8584   9.0571   0.0002   7.45   0.02   0.6311   0.0015  20.96   0.02 -44.69   0.02
    65120470237460480  55.3458  23.4867   9.0695   0.0002   7.48   0.02   0.5979   0.0014  21.63   0.02 -45.32   0.01
    64575730944903552  54.3503  22.3508   9.0814   0.0005   7.51   0.08   0.6877   0.0005  15.79   0.09 -47.88   0.07
    66939848447027584  57.0704  25.2149   9.1181   0.0004   7.36   0.03   0.6590   0.0001  18.11   0.05 -45.72   0.03
    65225611037551360  56.6640  24.1030   9.1995   0.0002   7.36   0.02   0.6226   0.0016  20.53   0.02 -46.94   0.02
    64952829074688896  56.6667  23.1101   9.2956   0.0002   7.39   0.02   0.6417   0.0023  19.26   0.03 -46.76   0.02
    64808204638390912  56.6601  22.9196   9.3063   0.0003   7.15   0.02   0.6574   0.0013  19.92   0.02 -43.55   0.02
    66655560269868544  58.2229  24.7155   9.3416   0.0002   7.35   0.02   0.6381   0.0011  18.18   0.03 -45.04   0.02
    64739248940235392  56.2456  22.0323   9.3620   0.0002   7.14   0.02   0.6642   0.0023  18.83   0.03 -43.71   0.02
    68310561489710336  55.7297  24.4929   9.3706   0.0002   7.27   0.02   0.6564   0.0031  21.21   0.02 -45.12   0.02
    66729261908482048  56.7920  24.2765   9.3766   0.0002   7.36   0.02   0.6451   0.0016  19.96   0.03 -44.50   0.02
    65230764998207232  56.5668  24.1894   9.4089   0.0021   7.40   0.04   0.4033   0.0002  20.76   0.05 -50.03   0.03
    65090680344356992  55.9288  23.5946   9.4304   0.0004   7.39   0.12   0.6853   0.0009  19.83   0.15 -47.23   0.11
    68097020012324352  53.5306  24.3442   9.4337   0.0002   7.37   0.02   0.6809   0.0013  21.59   0.03 -45.06   0.02
    66980362877378432  57.4706  25.6472   9.4344   0.0001   7.25   0.02   0.7121   0.0032  18.62   0.02 -45.94   0.01
    66713044112564864  57.0300  24.1419   9.4408   0.0023   7.37   0.44   0.7195   0.0003  17.90   0.71 -46.44   0.39
    66960262430594816  57.5737  25.3794   9.5247   0.0002   7.24   0.03   0.6791   0.0027  19.35   0.03 -45.86   0.02
    53783852522073856  60.9341  22.9441   9.5259   0.0001   7.28   0.02   0.8013   0.0034  17.57   0.02 -44.82   0.01
    65242069352190976  55.9951  23.8825   9.5397   0.0002   7.33   0.06   0.7352   0.0030  19.88   0.06 -44.69   0.05
    69819027020489088  56.3506  24.8858   9.5705   0.0003   7.38   0.02   0.6846   0.0012  20.54   0.02 -45.57   0.01
    66802654309459712  56.4175  24.6270   9.5930   0.0005   7.77   0.05   0.7362   0.0007  17.80   0.06 -43.10   0.04
    65819965792011904  58.5900  24.0755   9.5971   0.0003   7.39   0.02   0.6966   0.0012  19.33   0.02 -45.65   0.01
    69964879813013248  56.8371  25.5256   9.6965   0.0005   7.45   0.02   0.7528   0.0011  19.30   0.03 -45.57   0.02
    68250264445159936  54.7881  24.3676   9.7084   0.0003   7.01   0.02   0.7483   0.0017  18.92   0.02 -40.79   0.02
    69811948914407168  56.1699  24.8183   9.7155   0.0005   7.49   0.02   0.7057   0.0011  20.24   0.03 -45.45   0.02
    67618285777617664  53.8822  22.8234   9.7339   0.0003   7.53   0.02   0.7007   0.0020  21.39   0.02 -45.47   0.02
    65207709613871744  56.8499  23.9143   9.7393   0.0005   7.19   0.05   0.8329   0.0007  19.61   0.06 -46.33   0.04
    65020414679879296  56.9690  23.9410   9.7611   0.0005   7.38   0.02   0.7080   0.0011  19.68   0.03 -46.39   0.02
    64837139834697984  55.8717  22.7344   9.7662   0.0021   7.56   0.02   0.7774   0.0000  21.90   0.03 -45.30   0.02
    65113559634339200  54.9217  23.2907   9.8106   0.0003   7.24   0.02   0.7111   0.0013  21.29   0.02 -43.71   0.01
    66523893753437824  57.1091  24.0482   9.9035   0.0004   7.42   0.02   0.7341   0.0011  19.67   0.02 -46.26   0.01
    66471220274934272  57.9870  23.9018   9.9267   0.0003   7.57   0.02   0.7523   0.0019  20.57   0.02 -45.93   0.01
    70108473456817280  55.4008  25.6191   9.9319   0.0004   7.26   0.02   0.7802   0.0017  17.45   0.02 -43.16   0.02
    64671903852618624  54.5942  22.4995   9.9413   0.0006   7.39   0.02   0.7444   0.0008  21.47   0.02 -44.81   0.01
    65222759179728640  56.3976  24.0830   9.9846   0.0006   7.30   0.02   0.8261   0.0009  18.43   0.02 -45.21   0.02
    64999588381514496  57.0705  23.6366   9.9920   0.0003   7.19   0.02   0.7405   0.0014  18.29   0.02 -44.76   0.02
    66507469798631936  57.4912  23.8479  10.0052   0.0012   7.36   0.03   -99.99   -99.99  21.03   0.04 -48.13   0.03
    65199978672758272  56.6571  23.7875  10.0452   0.0004   7.47   0.02   0.9009   0.0020  20.01   0.02 -47.27   0.02
    66838452861270272  56.6617  24.9594  10.1081   0.0007   7.41   0.02   0.8023   0.0008  20.61   0.02 -46.95   0.01
    64956123313498368  56.4530  23.1479  10.1265   0.0011   7.40   0.02   -99.99   -99.99  19.03   0.02 -45.46   0.01
    64924413571101952  57.4855  23.2184  10.1388   0.0004   6.92   0.02   0.7788   0.0022  18.92   0.02 -43.20   0.01
    66462939577861248  57.6671  23.9328  10.1618   0.0006   7.25   0.02   0.7804   0.0009  18.71   0.03 -44.36   0.02
    64449729487990912  55.6002  22.4209  10.2071   0.0015   7.33   0.03   0.8413   0.0004  19.75   0.03 -44.40   0.02
    64941211186036352  57.1439  23.4346  10.2104   0.0007   7.38   0.02   0.7899   0.0010  19.37   0.02 -45.08   0.01
    68254245878512384  54.8062  24.4663  10.2262   0.0010   7.12   0.02   0.8008   0.0008  19.81   0.02 -44.52   0.02
    64380636350910464  55.8798  22.1582  10.2332   0.0004   7.41   0.02   0.8913   0.0019  19.66   0.02 -45.71   0.01
    66507469798632320  57.4895  23.8469  10.2347   0.0014   7.64   0.25   0.9069   0.0004  21.53   0.28 -43.57   0.18
    66517468482370304  57.0714  23.8902  10.2457   0.0004   7.29   0.02   0.7977   0.0013  17.89   0.02 -45.50   0.01
    65295430026352512  56.2351  24.4324  10.2750   0.0007   7.40   0.02   0.8319   0.0009  19.70   0.03 -46.14   0.02
    66788291938818304  56.5946  24.5699  10.2966   0.0007   7.39   0.02   0.8218   0.0011  19.68   0.02 -44.99   0.01
    66771146429454592  57.2990  24.6364  10.3047   0.0004   7.12   0.03   0.8061   0.0020  20.68   0.03 -44.74   0.02
    64899017426872960  56.6962  22.9144  10.3431   0.0007   7.19   0.02   0.8286   0.0009  18.76   0.02 -45.00   0.02
    65063707949772544  55.8523  23.2257  10.3579   0.0006   7.18   0.03   0.9584   0.0010  20.85   0.03 -41.44   0.02
    64981931772948480  56.5751  23.4865  10.3636   0.0005   7.18   0.02   1.1261   0.0022  19.82   0.02 -43.24   0.02
    68444878003882240  54.7370  24.5696  10.3789   0.0009   7.16   0.02   0.8200   0.0006  20.16   0.02 -43.46   0.02
    65004712279475712  56.7240  23.5834  10.3883   0.0006   7.50   0.02   0.8151   0.0014  20.80   0.02 -45.15   0.01
    65276703968959488  56.4352  24.2201  10.3930   0.0009   7.56   0.02   0.9212   0.0007  20.57   0.02 -47.20   0.02
    69847610026687104  56.6141  25.1353  10.4020   0.0007   7.44   0.02   0.8370   0.0009  20.87   0.02 -45.54   0.02
    66737095928811648  56.9186  24.3644  10.4023   0.0011   7.40   0.02   0.8470   0.0006  19.32   0.03 -45.46   0.02
    66809491897360896  56.7289  24.7961  10.4084   0.0010   7.41   0.02   0.8340   0.0006  19.30   0.02 -46.34   0.01
    66503449709270400  57.2756  23.7810  10.4305   0.0013   7.24   0.04   1.0322   0.0005  20.36   0.04 -45.96   0.03
    69811639676769536  56.0838  24.7960  10.4735   0.0014   7.51   0.02   0.8707   0.0006  19.90   0.03 -46.57   0.02
    68296890611072384  56.0149  24.5040  10.5297   0.0007   7.39   0.02   0.9041   0.0009  22.07   0.02 -45.87   0.01
    69840879814047872  56.2668  25.2576  10.5468   0.0005   7.43   0.02   0.8807   0.0016  18.65   0.02 -45.41   0.02
    65089336018173440  55.9073  23.5358  10.5763   0.0010   7.52   0.02   0.8666   0.0008  19.53   0.02 -45.29   0.01
    65196370900147968  56.2244  23.9211  10.5902   0.0004   7.23   0.01   1.0419   0.0017  21.06   0.02 -45.35   0.01
    64770241424108032  56.1743  22.4643  10.5909   0.0008   7.55   0.02   0.9157   0.0010  22.08   0.02 -45.37   0.02
    68322145018429952  56.0581  24.7792  10.6001   0.0004   7.33   0.02   0.8874   0.0023  20.64   0.02 -45.24   0.01
    69883417170175488  55.9518  25.1899  10.6289   0.0005   7.50   0.05   1.0471   0.0017  20.27   0.06 -46.58   0.04
    65232105028172160  55.8832  23.6739  10.6411   0.0007   7.43   0.05   0.8891   0.0010  19.92   0.07 -45.32   0.05
    65119164567417856  55.2103  23.4182  10.6584   0.0007   7.56   0.02   0.8932   0.0012  21.70   0.02 -45.50   0.01
    68129764842889600  55.1433  23.6824  10.6998   0.0006   7.50   0.02   0.9112   0.0015  20.55   0.02 -45.63   0.01
    66720946851771904  57.2041  24.2672  10.7059   0.0011   6.90   0.03   1.0694   0.0009  17.79   0.04 -47.54   0.03
    66863058730966528  57.9186  24.9830  10.7063   0.0008   7.19   0.05   0.9088   0.0010  18.23   0.05 -46.38   0.04
    69250235911393408  53.5076  24.8807  10.7202   0.0010   7.16   0.02   0.8998   0.0008  21.30   0.02 -44.66   0.02
    66832100605159424  57.0738  25.0476  10.7448   0.0007   7.50   0.02   0.9185   0.0014  19.52   0.02 -47.06   0.02
    66501181966524800  57.3881  23.7952  10.7470   0.0004   7.26   0.02   0.8867   0.0019  19.92   0.02 -43.75   0.01
    51742471745296768  58.6161  21.3895  10.7659   0.0008   7.49   0.02   0.9149   0.0012  19.09   0.03 -47.24   0.02
    65086591535491584  56.0026  23.5437  10.8231   0.0011   7.30   0.02   0.9838   0.0009  19.56   0.02 -44.75   0.01
    68310359628169088  56.0856  24.7727  10.8478   0.0014   7.24   0.10   1.1081   0.0008  20.78   0.13 -46.37   0.08
    66581961710329984  58.6053  24.3599  10.8503   0.0015   7.34   0.02   0.9655   0.0006  18.21   0.02 -45.54   0.01
    70252681278085376  56.0641  26.3310  10.8698   0.0007   7.25   0.02   0.9226   0.0014  20.04   0.02 -44.72   0.01
    66781832308018176  56.6185  24.4337  10.8731   0.0014   7.37   0.02   0.9607   0.0007  20.11   0.02 -43.53   0.01
    65249250535404928  56.0611  24.1019  10.8780   0.0007   7.14   0.02   1.2813   0.0003  20.71   0.02 -43.44   0.01
    66565365957676416  57.5872  24.4665  10.9152   0.0008   7.25   0.02   0.9196   0.0014  20.35   0.03 -45.48   0.02
    64928605459180416  57.4143  23.2899  10.9377   0.0008   7.20   0.03   0.9424   0.0012  18.62   0.03 -44.55   0.02
    64913452814489216  56.9506  23.2179  10.9458   0.0006   7.41   0.02   0.9448   0.0024  20.05   0.03 -45.85   0.02
    65150947325369600  55.3660  23.7081  10.9726   0.0007   7.45   0.02   0.9606   0.0016  20.26   0.02 -45.72   0.01
    69864313155605120  56.3141  25.2893  11.0102   0.0009   7.43   0.03   1.0158   0.0012  20.04   0.03 -45.97   0.02
    70941383577307392  55.0241  26.1962  11.0226   0.0005   7.83   0.02   0.9945   0.0023  22.07   0.03 -48.86   0.02
    65249250537488128  56.0613  24.1014  11.0563   0.0013   6.91   0.05   1.2912   0.0001  18.74   0.06 -41.03   0.04
    65284469269256704  56.4245  24.4313  11.0907   0.0005   7.37   0.02   1.0036   0.0029  20.51   0.03 -44.71   0.02
    65289279632597760  55.9614  24.2473  11.1088   0.0007   7.48   0.02   0.9991   0.0018  21.61   0.03 -44.80   0.02
    66502281478384000  57.3503  23.8390  11.1145   0.0006   7.30   0.16   0.9815   0.0022  18.99   0.22 -46.82   0.13
    63988351216124288  56.2817  21.9958  11.1299   0.0008   7.47   0.04   1.0912   0.0016  19.55   0.06 -48.57   0.03
    69904101732529408  55.8631  25.3874  11.1515   0.0017   7.17   0.02   1.0634   0.0009  20.24   0.02 -44.00   0.02
    65247704349267584  56.0545  24.0306  11.1672   0.0010   7.59   0.02   1.0097   0.0015  21.40   0.02 -45.89   0.02
    64172038380708224  57.5889  23.0961  11.1686   0.0006   7.51   0.03   1.0254   0.0026  19.61   0.03 -46.56   0.02
    66570554277316992  58.3489  24.0648  11.1737   0.0009   7.26   0.02   0.9978   0.0015  19.43   0.03 -45.30   0.02
    66499154741977216  57.3699  23.7120  11.1769   0.0006   7.59   0.02   0.9985   0.0026  19.94   0.03 -47.45   0.02
    65275089060719104  56.1834  24.2310  11.1935   0.0010   7.47   0.03   1.0079   0.0018  21.47   0.03 -46.45   0.02
    65072435323295872  56.0468  23.3791  11.1939   0.0010   7.58   0.02   1.0335   0.0013  22.04   0.03 -46.64   0.02
    65233788655261568  55.8935  23.7617  11.2019   0.0014   7.27   0.03   1.0578   0.0009  22.97   0.04 -47.12   0.03
    61554650949438208  53.2744  22.1340  11.2068   0.0009   7.56   0.02   0.9996   0.0014  22.18   0.02 -45.98   0.02
    65289623229979136  56.0203  24.2753  11.2091   0.0014   7.29   0.02   1.0528   0.0010  20.13   0.02 -45.36   0.02
    70242785673539712  56.2843  26.2923  11.2254   0.0013   7.36   0.03   1.0094   0.0012  19.67   0.03 -45.71   0.02
    51694746068624128  59.5902  21.2575  11.2355   0.0008   7.34   0.02   1.0231   0.0019  17.66   0.03 -44.94   0.02
    63730309584280960  57.9255  21.6682  11.2718   0.0006   7.15   0.02   1.0521   0.0032  19.08   0.03 -43.61   0.02
    64979732749686016  56.7560  23.4947  11.2736   0.0006   7.39   0.02   1.0054   0.0025  19.07   0.02 -45.02   0.02
    68303487680516224  56.1096  24.5895  11.2828   0.0035   7.47   0.02   1.0796   0.0004  19.66   0.03 -46.05   0.02
    68150861722174848  54.8660  23.8948  11.3050   0.0009   7.39   0.03   1.0654   0.0018  21.16   0.03 -45.35   0.02
    63289920816208768  56.5807  20.8796  11.3102   0.0007   7.33   0.02   1.0421   0.0027  20.26   0.03 -44.15   0.02
    65309100904545280  59.0464  22.2210  11.3199   0.0004   7.61   0.02   1.0690   0.0047  21.68   0.03 -46.55   0.02
    64921458633614976  57.2438  23.2010  11.3249   0.0008   7.15   0.05   1.0807   0.0026  22.18   0.06 -41.07   0.04
    66452769091505024  57.4599  23.7054  11.3530   0.0007   7.21   0.02   1.0199   0.0038  19.59   0.03 -44.02   0.02
    64450283540250240  55.5165  22.4267  11.3585   0.0017   7.02   0.10   1.2402   0.0011  19.35   0.12 -43.95   0.08
    66800592725851776  56.5491  24.6221  11.4059   0.0019   7.55   0.02   1.0540   0.0008  21.20   0.03 -44.70   0.02
    69857235049588736  56.8118  25.3716  11.4254   0.0011   7.47   0.02   1.0868   0.0016  19.56   0.02 -45.94   0.02
    66537981246228096  57.7296  24.1972  11.4256   0.0006   7.16   0.02   1.0270   0.0030  18.86   0.02 -43.39   0.02
    69876712724339456  55.9515  25.0042  11.4340   0.0023   7.44   0.02   1.1085   0.0008  19.86   0.03 -45.60   0.02
    69945814454871680  56.1800  25.8753  11.4378   0.0006   7.57   0.02   1.0962   0.0037  19.77   0.03 -45.90   0.02
    70462688000922880  56.9901  26.6291  11.4624   0.0007   7.57   0.02   1.0760   0.0029  19.92   0.03 -47.52   0.02
    64923279699744256  57.2598  23.2522  11.4733   0.0008   7.27   0.02   1.0478   0.0036  19.73   0.02 -44.43   0.02
    66556535504958848  57.4024  24.2959  11.4759   0.0008   7.46   0.02   1.0648   0.0028  18.18   0.03 -45.94   0.02
    68334235349446528  55.1281  24.4871  11.5097   0.0012   7.37   0.03   1.1080   0.0019  21.82   0.04 -44.17   0.03
    70049477786093056  56.5397  26.1386  11.5163   0.0005   7.49   0.02   1.2717   0.0052  20.09   0.02 -45.75   0.02
    69874243118711040  56.5832  25.4754  11.5182   0.0010   7.38   0.03   -99.99   -99.99  19.17   0.03 -45.80   0.02
    66808869124393600  56.6575  24.7475  11.5874   0.0007   7.63   0.02   1.1022   0.0034  20.42   0.02 -47.63   0.01
    51619120284286976  58.3703  20.9072  11.6577   0.0014   7.31   0.02   1.1712   0.0013  19.22   0.03 -44.58   0.02
    63876402894075904  58.4702  22.4183  11.6736   0.0008   7.45   0.02   1.2947   0.0025  19.47   0.02 -45.26   0.01
    65194584193758336  56.2638  23.8392  11.6841   0.0005   7.43   0.02   1.1114   0.0040  20.34   0.02 -45.77   0.01
    68317609532996480  55.7624  24.6696  11.6849   0.0011   7.42   0.02   1.1234   0.0020  19.45   0.02 -46.25   0.01
    66957994687842176  57.6489  25.4263  11.7302   0.0016   7.29   0.02   1.2106   0.0013  18.29   0.03 -44.34   0.02
    70125000491024128  55.9543  25.7294  11.7337   0.0009   7.51   0.02   1.1455   0.0021  21.27   0.02 -47.77   0.01
    70286319462343808  56.3081  26.5882  11.7473   0.0010   7.11   0.02   1.1114   0.0019  19.30   0.02 -44.33   0.02
    63951826816390144  57.1942  22.0700  11.7999   0.0016   7.19   0.12   1.2486   0.0018  19.02   0.13 -44.79   0.10
    65787289680918528  59.3889  24.0530  11.8225   0.0006   7.28   0.02   1.1357   0.0051  18.76   0.02 -45.31   0.01
    65030344643851776  55.7468  22.9007  11.8291   0.0013   7.73   0.05   1.1801   0.0018  20.03   0.06 -44.55   0.05
    64095656682494720  57.9127  22.7501  11.8502   0.0004   7.28   0.02   1.1648   0.0085  19.60   0.02 -45.60   0.01
    65248460263511552  56.0532  24.0316  11.8598   0.0036   7.36   0.13   1.2781   0.0007  20.15   0.13 -45.15   0.11
    68660244843997312  55.0502  25.6421  11.8621   0.0016   7.21   0.03   1.2396   0.0014  18.35   0.04 -47.55   0.03
    69917635172718720  56.1832  25.4991  11.8624   0.0012   7.19   0.02   1.1800   0.0019  20.32   0.02 -43.83   0.01
    64888129687348736  56.9209  22.9298  11.8863   0.0029   7.49   0.33   1.4087   0.0008  21.14   0.40 -41.26   0.23
    66747816167123712  57.4262  24.4628  11.8998   0.0007   7.55   0.02   1.1820   0.0033  18.68   0.02 -46.77   0.01
    65178568258674176  56.4143  23.7541  11.9256   0.0017   7.14   0.08   1.6230   0.0016  24.02   0.09 -45.25   0.07
    66814302260735104  56.5325  24.8667  11.9502   0.0014   6.99   0.12   1.3159   0.0019  20.40   0.14 -45.43   0.10
    65223618172733952  56.6642  24.0295  11.9571   0.0007   7.32   0.01   1.2012   0.0034  20.27   0.02 -46.23   0.01
    69896473870624640  55.8068  25.2699  11.9594   0.0022   7.48   0.02   1.2340   0.0011  20.01   0.03 -46.02   0.02
    64980278208557696  56.6678  23.4975  11.9617   0.0020   7.36   0.02   1.4194   0.0013  16.02   0.02 -46.94   0.01
    68398732874994944  54.1264  24.0120  11.9781   0.0008   7.03   0.01   1.1978   0.0035  19.76   0.02 -43.17   0.01
    63916431989200256  56.8924  21.7466  11.9852   0.0007   7.64   0.01   1.2186   0.0041  19.06   0.02 -46.16   0.01
    65010239900405504  56.7783  23.7150  11.9949   0.0005   7.35   0.02   1.2157   0.0055  19.43   0.02 -44.41   0.01
    66658996243552000  57.9138  24.5487  12.0090   0.0014   7.48   0.01   1.2228   0.0018  21.23   0.02 -46.06   0.01
    64272128296706432  54.3014  21.4680  12.0392   0.0009   7.40   0.02   1.2081   0.0035  21.40   0.02 -45.16   0.01
    65190048708380160  56.3384  23.7273  12.0717   0.0014   7.28   0.01   1.5380   0.0024  19.69   0.02 -44.56   0.01
    66480944080770176  57.8204  23.8264  12.0902   0.0005   7.33   0.02   1.2308   0.0074  19.84   0.02 -46.76   0.01
    70234882933734400  56.2210  26.1418  12.1302   0.0012   7.83   0.02   1.2784   0.0027  21.61   0.02 -48.86   0.01
    65201039527567232  56.5116  23.7372  12.1337   0.0010   7.43   0.02   1.7131   0.0036  19.50   0.02 -44.26   0.01
    66584332530000512  58.5372  24.3335  12.1848   0.0006   7.37   0.03   1.3437   0.0042  16.63   0.03 -46.42   0.02
    69906571336964608  56.0213  25.4836  12.1853   0.0009   7.43   0.01   1.2659   0.0037  20.77   0.02 -45.66   0.01
    65164171528305792  56.3425  23.4715  12.1906   0.0015   7.31   0.01   1.3070   0.0024  20.22   0.02 -44.65   0.01
    65677372878285312  57.7144  23.3289  12.1945   0.0004   7.33   0.02   1.2623   0.0089  18.89   0.02 -46.33   0.01
    65010549138050944  56.8065  23.7141  12.2159   0.0011   7.42   0.01   1.2617   0.0031  19.73   0.02 -45.61   0.01
    66734720809017856  56.8254  24.3906  12.2292   0.0010   6.98   0.03   1.4833   0.0036  21.26   0.04 -45.55   0.03
    69876506565909632  55.8610  24.9941  12.2381   0.0017   7.52   0.03   1.3596   0.0018  19.04   0.05 -44.59   0.03
    64934893291213952  57.1169  23.3006  12.2423   0.0019   7.46   0.01   1.3191   0.0020  20.40   0.02 -45.46   0.01
    65732447241199744  58.9836  23.5671  12.2591   0.0014   7.49   0.02   1.3021   0.0026  19.14   0.02 -46.08   0.01
    66566946505629440  57.6442  24.5076  12.2869   0.0008   7.22   0.02   1.2708   0.0040  19.84   0.02 -45.04   0.02
    63547378335443200  55.8113  21.1526  12.2959   0.0009   7.69   0.02   1.3319   0.0040  21.82   0.02 -47.01   0.01
    65864427293364864  58.9934  24.5497  12.3076   0.0015   7.50   0.02   1.3282   0.0023  18.61   0.02 -46.93   0.01
    69585140280997760  52.8249  26.0286  12.3085   0.0010   7.22   0.02   1.2808   0.0038  21.07   0.02 -43.68   0.01
    70158977974956672  55.1775  25.7053  12.3133   0.0014   7.40   0.02   1.3088   0.0024  20.79   0.02 -45.87   0.01
    66640712564777856  57.9725  24.3868  12.3414   0.0022   7.35   0.02   1.3302   0.0017  20.08   0.02 -46.27   0.01
    65781345446197504  59.3203  24.0090  12.3571   0.0015   7.60   0.02   1.3530   0.0027  19.19   0.02 -46.89   0.01
    64066107307543296  57.7245  22.5479  12.3646   0.0014   7.27   0.01   1.3313   0.0027  17.87   0.02 -45.12   0.01
    64276315888567424  54.6243  21.5649  12.3702   0.0012   7.36   0.02   1.3516   0.0029  19.53   0.02 -45.21   0.01
    68390417818463872  55.6151  25.0468  12.3766   0.0019   7.13   0.02   1.3087   0.0021  19.37   0.02 -43.27   0.01
    64981137202021376  56.5173  23.4053  12.3976   0.0028   7.35   0.01   1.3820   0.0014  19.01   0.02 -45.46   0.01
    70121805035254144  55.5197  25.8857  12.4061   0.0010   7.46   0.02   1.3656   0.0041  21.06   0.02 -46.90   0.01
    65052953351603456  55.3853  23.1615  12.4139   0.0009   7.52   0.03   1.3606   0.0044  21.49   0.03 -46.00   0.02
    66799763794633856  56.5272  24.5672  12.4143   0.0014   7.36   0.01   1.3389   0.0029  19.75   0.02 -46.62   0.01
    63547270960574336  56.0028  21.2819  12.4209   0.0017   7.44   0.02   1.3620   0.0020  20.15   0.02 -46.02   0.01
    66733552578791296  56.6555  24.3433  12.4411   0.0016   7.41   0.06   1.3933   0.0007  22.38   0.11 -45.52   0.06
    70169251536714624  55.4962  25.9207  12.4495   0.0007   7.29   0.02   1.3623   0.0059  20.58   0.02 -45.14   0.01
    65125864716379264  55.2137  23.5982  12.4521   0.0012   7.52   0.02   1.3632   0.0036  21.13   0.02 -45.76   0.01
    66774513683782912  57.3359  24.7765  12.4596   0.0013   7.35   0.02   1.3730   0.0033  19.20   0.02 -44.49   0.01
    70132658415356672  56.0188  25.8561  12.5128   0.0017   7.31   0.02   1.4364   0.0025  19.26   0.02 -43.27   0.02
    65800930496992512  58.6166  23.8352  12.5198   0.0013   7.62   0.01   1.6999   0.0033  19.62   0.02 -47.44   0.01
    66816295125702144  56.8904  24.6840  12.5404   0.0015   7.42   0.01   1.4015   0.0030  19.58   0.02 -46.27   0.01
    64148738180119680  57.6919  22.9305  12.5485   0.0016   7.33   0.01   1.4772   0.0028  19.43   0.02 -44.96   0.01
    68310359628169472  56.0914  24.7682  12.5533   0.0014   7.41   0.02   1.3938   0.0032  21.24   0.03 -46.65   0.01
    64985127228608128  56.6158  23.5925  12.5638   0.0039   7.35   0.02   1.5844   0.0013  18.43   0.02 -44.86   0.01
    66612473157921024  58.7191  24.5761  12.6038   0.0007   7.21   0.02   1.6745   0.0081  18.67   0.02 -43.91   0.01
    69935162935991168  56.0119  25.6561  12.6104   0.0013   7.32   0.02   1.4632   0.0035  19.77   0.02 -46.02   0.01
    69575313395795584  53.2517  25.9958  12.6161   0.0007   7.45   0.02   1.4382   0.0057  21.27   0.02 -45.86   0.01
    66799768088857856  56.5289  24.5626  12.6925   0.0007   7.38   0.02   1.4467   0.0091  19.40   0.02 -46.97   0.01
    65680499614460800  57.9890  23.3392  12.7132   0.0010   7.48   0.01   1.4653   0.0057  20.84   0.02 -46.48   0.01
    63849572235829248  57.8495  22.1132  12.7243   0.0013   7.29   0.02   1.4535   0.0043  18.72   0.02 -44.62   0.01
    66754241438299520  57.5518  24.5327  12.7328   0.0015   7.22   0.02   1.4336   0.0037  19.11   0.02 -45.53   0.01
    66733556873061120  56.6553  24.3433  12.7441   0.0019   7.29   0.08   -99.99   -99.99  16.38   0.16 -44.76   0.09
    69834759483788928  56.3065  25.0876  12.7773   0.0015   7.51   0.02   1.4643   0.0039  20.59   0.02 -46.25   0.01
    66489259137570816  57.8518  24.0872  12.7793   0.0008   7.47   0.02   1.4697   0.0065  19.14   0.02 -45.08   0.01
    66937859881182848  57.5028  25.3986  12.7819   0.0010   7.02   0.06   1.7534   0.0060  18.30   0.07 -44.85   0.05
    69838302833692160  56.1561  25.1376  12.7919   0.0009   7.64   0.02   1.5025   0.0071  22.08   0.02 -46.67   0.01
    65471729844532864  59.8648  23.1236  12.8293   0.0013   7.40   0.02   1.5298   0.0045  19.57   0.02 -44.97   0.01
    65330099002345216  59.0243  22.4393  12.8546   0.0008   7.75   0.02   1.5781   0.0091  20.37   0.02 -47.36   0.01
    65190220507070208  56.3733  23.7603  12.8558   0.0006   7.40   0.02   1.5522   0.0135  19.07   0.02 -45.76   0.01
    66787119410915072  56.6621  24.5201  12.8688   0.0006   7.41   0.01   1.5128   0.0112  20.24   0.02 -46.05   0.01
    64936508198907904  57.1894  23.3387  12.8828   0.0008   7.45   0.01   1.5054   0.0090  18.98   0.02 -45.76   0.01
    66816187748666624  56.9990  24.7311  12.9041   0.0013   7.75   0.26   1.5783   0.0054  20.43   0.30 -47.27   0.23
    69335619861034624  52.8159  25.2557  12.9447   0.0027   7.64   0.08   -99.99   -99.99  21.23   0.10 -47.29   0.08
    69814388455816960  56.2092  24.9109  12.9856   0.0011   7.47   0.02   1.5627   0.0081  20.09   0.02 -48.02   0.01
    65281166437426176  56.3873  24.3030  12.9895   0.0033   7.52   0.02   1.5924   0.0024  20.26   0.02 -45.17   0.02
    63958561324922240  57.2969  22.1766  12.9938   0.0015   7.43   0.18   1.7024   0.0107  21.60   0.19 -49.77   0.14
    65208396808627840  56.9228  23.9717  13.0072   0.0017   7.37   0.02   1.5475   0.0042  20.52   0.02 -45.03   0.01
    66481837433947392  57.8748  23.8990  13.0282   0.0010   7.50   0.02   1.5706   0.0071  18.76   0.03 -45.89   0.02
    65588484235454592  58.2690  22.8012  13.1009   0.0007   7.29   0.01   1.5995   0.0095  19.04   0.02 -45.56   0.01
    64990586130069504  56.9085  23.4678  13.1137   0.0013   7.27   0.02   1.5855   0.0054  21.22   0.02 -44.87   0.01
    65214856439472640  56.4604  23.8738  13.1341   0.0010   7.21   0.01   1.6774   0.0085  19.88   0.02 -44.65   0.01
    63958801843006208  57.3996  22.1512  13.1419   0.0008   7.28   0.07   1.9259   0.0149  19.81   0.09 -42.30   0.06
    64959662365552384  56.7807  23.2262  13.1433   0.0023   7.31   0.02   1.5969   0.0034  19.30   0.02 -45.44   0.01
    65248151025861120  56.0962  24.0681  13.1688   0.0014   7.44   0.04   1.7458   0.0058  21.77   0.03 -47.34   0.02
    70461554129560448  57.0520  26.5836  13.1789   0.0010   7.58   0.02   1.6359   0.0075  20.98   0.03 -46.57   0.02
    64971933089093760  56.5349  23.3473  13.2178   0.0022   7.39   0.02   1.6410   0.0039  19.54   0.02 -45.25   0.01
    66897933865345920  58.1891  25.2797  13.2479   0.0011   7.22   0.02   1.6402   0.0084  19.49   0.02 -45.07   0.01
    66730120901930240  56.9183  24.3017  13.2676   0.0011   7.39   0.03   1.7036   0.0083  19.47   0.04 -47.07   0.02
    69823940463098752  56.1139  24.8438  13.2807   0.0010   7.50   0.03   2.0093   0.0102  20.68   0.04 -48.99   0.03
    68051390279853824  53.0021  23.7746  13.3061   0.0009   7.24   0.02   1.6636   0.0109  21.20   0.02 -43.69   0.02
    66944422591073024  57.0320  25.3151  13.3094   0.0020   7.36   0.06   1.7167   0.0046  20.15   0.09 -49.21   0.05
    66852647730267264  57.7733  24.7366  13.3108   0.0011   7.24   0.02   1.6781   0.0084  19.99   0.02 -45.30   0.02
    69988489250631680  57.3357  25.8178  13.3151   0.0006   7.75   0.02   1.7197   0.0154  19.65   0.02 -47.63   0.01
    65013474012743936  56.9217  23.7401  13.3178   0.0021   7.42   0.02   1.6478   0.0044  19.39   0.02 -44.42   0.01
    66811450402457216  56.5854  24.7853  13.3376   0.0008   7.45   0.02   1.6947   0.0126  18.58   0.02 -45.18   0.01
    68587161680620288  55.4957  25.3288  13.3443   0.0010   7.33   0.03   2.0467   0.0117  20.10   0.04 -44.18   0.03
    64438841747360768  55.7491  22.4241  13.3615   0.0007   7.45   0.02   1.7057   0.0148  21.41   0.02 -44.39   0.01
    65161976802151680  56.2457  23.3887  13.3746   0.0020   7.55   0.02   1.7225   0.0054  19.89   0.02 -46.94   0.02
    70313016978627584  55.9087  26.6123  13.3905   0.0013   7.03   0.02   1.6709   0.0087  18.97   0.02 -43.74   0.01
    68618978798306432  54.7029  25.1886  13.3923   0.0014   7.28   0.02   1.9789   0.0075  18.92   0.03 -45.44   0.02
    66802276352348416  56.3000  24.5860  13.4000   0.0021   7.52   0.02   1.7046   0.0048  20.81   0.03 -44.70   0.02
    64856312568645248  56.5220  22.9814  13.4140   0.0008   7.60   0.02   1.7675   0.0140  20.51   0.02 -47.91   0.01
    65089473457126784  55.9526  23.5392  13.4188   0.0006   7.24   0.02   1.7171   0.0180  21.48   0.02 -44.39   0.01
    66753038847347456  57.3142  24.5671  13.4303   0.0012   7.34   0.03   1.7988   0.0085  18.09   0.03 -46.94   0.02
    66837495084120320  56.6678  24.9309  13.4360   0.0019   7.26   0.09   1.8326   0.0081  22.21   0.10 -45.20   0.07
    66539252556578816  57.5211  24.1238  13.4470   0.0010   7.42   0.02   1.7278   0.0102  18.33   0.02 -46.98   0.01
    66997817623367296  59.0980  24.8322  13.4470   0.0016   7.16   0.02   1.7113   0.0068  17.88   0.02 -43.84   0.01
    70426507196531456  57.7941  26.5875  13.4568   0.0010   7.01   0.02   1.6937   0.0112  18.03   0.02 -44.11   0.01
    66481734354737792  57.8557  23.8892  13.4651   0.0010   7.37   0.02   1.7395   0.0106  19.11   0.02 -46.86   0.01
    71042439864623104  54.8263  26.7932  13.4790   0.0013   7.36   0.02   1.7291   0.0081  20.26   0.02 -45.50   0.02
    65131121756446592  55.4737  23.4578  13.4880   0.0022   7.49   0.03   1.8508   0.0064  21.75   0.03 -45.21   0.02
    65107860213588096  55.3076  23.3847  13.4928   0.0006   7.22   0.02   1.7267   0.0189  19.49   0.02 -44.45   0.01
    65750627840192256  58.8709  23.7722  13.4943   0.0013   7.25   0.02   1.7350   0.0095  17.76   0.02 -44.95   0.01
    68620868583787904  54.7205  25.2362  13.4976   0.0011   7.78   0.02   1.7857   0.0111  22.11   0.02 -47.33   0.01
    64597927335800064  54.1015  22.6236  13.5150   0.0007   7.14   0.06   1.7697   0.0239  21.30   0.08 -44.43   0.06
    68364544935515392  55.5163  24.7123  13.5206   0.0030   7.82   0.19   1.7993   0.0007  22.21   0.23 -46.62   0.17
    65712488530853120  58.0939  23.6447  13.5233   0.0011   7.84   0.02   1.8281   0.0105  20.35   0.02 -48.34   0.01
    65226401312036864  56.6300  24.1171  13.5407   0.0020   7.39   0.14   1.8473   0.0088  18.38   0.16 -45.25   0.12
    65641913628380288  58.4887  23.3451  13.5493   0.0007   7.42   0.02   1.8429   0.0175  20.24   0.03 -44.27   0.02
    65214409762926720  56.4540  23.8527  13.5667   0.0006   7.46   0.02   1.7800   0.0201  21.19   0.02 -45.39   0.01
    65212691775922048  56.8258  24.0362  13.5677   0.0024   7.34   0.08   1.8632   0.0028  22.03   0.09 -44.74   0.08
    69834866859848192  56.3257  25.0993  13.5700   0.0020   7.44   0.02   1.7812   0.0059  20.86   0.02 -46.29   0.01
    66581549393480704  58.6186  24.3209  13.5826   0.0007   7.42   0.02   1.7860   0.0198  18.82   0.02 -46.76   0.01
    68364544933829376  55.5159  24.7125  13.5972   0.0015   7.49   0.06   1.8733   0.0009  21.72   0.07 -45.29   0.06
    64944170420647296  57.3956  23.4545  13.6025   0.0021   6.93   0.17   1.8906   0.0095  20.77   0.20 -48.46   0.14
    65224442806459008  56.5537  24.0542  13.6037   0.0020   7.33   0.02   1.8112   0.0067  22.07   0.02 -46.13   0.02
    66903293984399872  57.8423  25.1659  13.6131   0.0007   7.21   0.02   1.8188   0.0181  19.60   0.02 -45.43   0.01
    64922283267331968  57.3014  23.2281  13.6334   0.0012   7.45   0.02   1.8176   0.0118  19.73   0.02 -46.05   0.01
    68294554148575232  55.9039  24.3938  13.6370   0.0011   7.40   0.02   1.8263   0.0123  19.55   0.02 -44.49   0.01
    68120728231661824  54.8718  23.4992  13.6594   0.0016   7.42   0.02   1.8325   0.0086  21.95   0.02 -45.24   0.02
    64103009666497024  57.8493  22.8413  13.6670   0.0011   7.43   0.02   1.8396   0.0119  19.64   0.02 -44.99   0.01
    66823304512166528  56.9088  24.8917  13.6743   0.0013   7.40   0.08   1.8256   0.0107  21.07   0.08 -44.06   0.07
    65244749411766528  56.1476  24.0011  13.6797   0.0005   7.33   0.02   1.8219   0.0254  21.42   0.02 -45.87   0.02
    65222518661019520  56.4337  24.0739  13.6911   0.0015   7.33   0.02   1.8298   0.0129  19.95   0.02 -43.35   0.02
    66808220587759104  56.6194  24.7588  13.7024   0.0009   7.30   0.03   1.8476   0.0161  20.49   0.04 -46.52   0.03
    65027905102436608  55.6096  22.8945  13.7029   0.0010   7.39   0.02   1.8354   0.0150  20.93   0.02 -44.50   0.02
    64989490915460608  57.0458  23.5068  13.7121   0.0014   7.32   0.02   1.8174   0.0105  19.71   0.02 -44.54   0.02
    64040818540162304  57.5955  22.1881  13.7161   0.0007   7.28   0.02   1.9026   0.0190  17.15   0.02 -46.27   0.01
    66739982146803456  57.0721  24.5042  13.7177   0.0014   7.44   0.02   1.8534   0.0108  19.95   0.02 -46.22   0.02
    68323485048225152  55.9674  24.8414  13.7349   0.0020   7.37   0.02   1.8592   0.0077  21.08   0.03 -44.26   0.02
    65211145587780992  56.6497  23.9668  13.7362   0.0019   7.23   0.02   1.8533   0.0077  19.29   0.02 -44.07   0.02
    66694455493470464  58.2465  24.9013  13.7374   0.0013   7.30   0.02   1.8535   0.0116  20.67   0.02 -45.25   0.01
    68956803745067520  52.7997  25.1649  13.7457   0.0009   7.64   0.06   1.9092   0.0132  21.46   0.07 -44.99   0.05
    53335045618385536  59.8455  22.5712  13.7555   0.0010   7.46   0.02   1.9051   0.0147  17.95   0.03 -45.48   0.01
    69898810332838400  55.6786  25.2809  13.7567   0.0007   6.99   0.02   1.8043   0.0180  19.56   0.02 -43.23   0.02
    68295481861500928  55.9821  24.4262  13.7673   0.0019   7.60   0.02   1.9090   0.0076  21.39   0.02 -47.74   0.01
    69873418486230272  56.5160  25.4528  13.8111   0.0006   7.32   0.02   1.8720   0.0211  22.57   0.02 -44.96   0.02
    66727234683931520  56.7650  24.1595  13.8264   0.0022   7.28   0.02   1.8953   0.0063  19.33   0.03 -44.72   0.02
    68363411064150272  55.5899  24.6645  13.8305   0.0016   7.37   0.02   1.9059   0.0101  20.38   0.02 -45.17   0.02
    65084358152509440  55.9026  23.4538  13.8314   0.0013   7.23   0.02   1.8890   0.0110  20.10   0.03 -44.02   0.02
    66798526845337344  56.4798  24.5546  13.8328   0.0009   7.36   0.02   1.7651   0.0041  19.53   0.03 -45.55   0.02
    64131150292139648  57.1569  22.7691  13.8464   0.0014   7.23   0.02   1.9364   0.0127  19.03   0.03 -44.59   0.02
    64050645425295872  57.7664  22.4045  13.8596   0.0010   7.43   0.02   1.9323   0.0192  19.34   0.03 -46.00   0.01
    63430967542044800  55.3050  20.8544  13.8617   0.0007   7.13   0.04   1.9597   0.0329  22.13   0.05 -45.29   0.04
    65151531440914560  55.4150  23.7629  13.8675   0.0011   7.58   0.02   1.8860   0.0181  22.10   0.03 -46.90   0.02
    65026839950559744  55.4463  22.8568  13.8835   0.0008   7.41   0.02   1.8963   0.0233  21.04   0.03 -45.91   0.02
    64006905476619776  56.8469  22.2444  13.8961   0.0012   7.12   0.02   1.8875   0.0140  19.57   0.02 -44.08   0.02
    69877163697813248  55.9499  25.0530  13.9155   0.0013   7.48   0.02   1.9273   0.0144  20.98   0.03 -46.05   0.02
    65153833543386624  55.4946  23.7071  13.9355   0.0016   7.33   0.02   1.9495   0.0119  19.95   0.03 -45.75   0.01
    51616268426009472  58.4293  20.8333  13.9738   0.0007   7.44   0.02   1.9915   0.0243  19.85   0.03 -45.52   0.02
    66517468482370176  57.0751  23.8913  13.9759   0.0003   7.30   0.02   1.9212   0.0399  19.10   0.03 -45.35   0.02
    65768151306811904  59.4004  23.9310  14.0062   0.0010   7.17   0.02   1.9805   0.0195  17.88   0.03 -44.07   0.02
    64808483812941440  56.6451  22.9353  14.0118   0.0009   7.26   0.02   1.9754   0.0227  19.45   0.03 -45.28   0.02
    66781316909399424  56.5314  24.3742  14.0124   0.0018   7.43   0.02   1.9703   0.0089  18.93   0.03 -47.09   0.02
    64964717544035200  56.6371  23.3051  14.0187   0.0020   7.43   0.02   2.0111   0.0089  20.54   0.03 -45.04   0.02
    65690498298435840  58.3535  23.4040  14.0732   0.0006   7.54   0.05   2.3251   0.0444  20.97   0.07 -46.79   0.04
    64977705525131904  56.6473  23.4115  14.0812   0.0011   7.22   0.02   2.0335   0.0200  20.30   0.03 -44.83   0.02
    66482868226100096  57.8004  23.9324  14.0814   0.0011   7.52   0.02   2.0330   0.0178  19.63   0.02 -46.63   0.02
    70044628765739776  56.5810  26.0431  14.0890   0.0010   7.48   0.02   1.9920   0.0204  20.32   0.02 -45.98   0.02
    65673593307063552  57.8160  23.2821  14.1107   0.0011   7.39   0.02   2.0543   0.0173  20.27   0.02 -45.20   0.01
    64250477365329536  54.5368  21.2468  14.1586   0.0017   7.48   0.02   2.0705   0.0150  20.79   0.03 -45.27   0.02
    65011412428446592  56.7894  23.7420  14.1701   0.0008   7.33   0.03   2.3951   0.0258  21.22   0.04 -45.58   0.03
    65266494828710400  55.9030  24.2321  14.1789   0.0024   7.31   0.08   2.0962   0.0059  20.33   0.09 -46.51   0.07
    65844361206181376  59.1081  24.2808  14.1840   0.0009   7.19   0.02   2.0518   0.0240  18.27   0.03 -45.34   0.02
    71021927100882560  54.4001  26.5467  14.1866   0.0008   7.39   0.03   2.1378   0.0332  20.97   0.03 -45.69   0.02
    65272817023559040  56.0971  24.1324  14.2056   0.0013   7.25   0.04   1.3938   0.0009  20.33   0.04 -47.79   0.03
    65023232178029440  55.6227  22.7904  14.2203   0.0008   7.21   0.02   2.1069   0.0266  20.44   0.03 -43.62   0.02
    69860293066219136  56.4128  25.2242  14.2562   0.0019   7.28   0.02   2.1212   0.0129  19.83   0.03 -45.08   0.02
    65005262035285888  56.7658  23.6161  14.2646   0.0007   7.21   0.02   2.4753   0.0392  20.78   0.02 -44.24   0.02
    66801623514684416  56.5413  24.6734  14.2650   0.0016   7.38   0.04   2.3838   0.0123  20.50   0.05 -47.16   0.03
    64841503521468544  55.7676  22.8008  14.2971   0.0016   7.64   0.15   2.2963   0.0140  21.91   0.24 -43.99   0.16
    66793583338514816  56.7051  24.5998  14.3105   0.0015   7.39   0.02   2.1480   0.0162  19.35   0.03 -44.35   0.02
    67732257029618048  54.5976  23.1078  14.3113   0.0017   7.41   0.03   2.1313   0.0158  21.57   0.03 -45.49   0.02
    65241313435901568  56.1334  23.8748  14.3292   0.0010   7.37   0.04   2.1890   0.0020  19.58   0.05 -45.42   0.04
    69932276717968512  56.1254  25.5962  14.3405   0.0013   7.11   0.02   2.1378   0.0202  20.05   0.03 -43.58   0.02
    68046133239891584  53.7893  24.2387  14.3571   0.0007   7.54   0.02   2.1545   0.0367  21.92   0.03 -46.32   0.03
    65435102362687616  59.1042  23.0906  14.3580   0.0005   7.42   0.02   2.1179   0.0572  19.73   0.03 -46.27   0.02
    65201249983083392  56.5233  23.7571  14.3751   0.0006   7.31   0.03   2.4469   0.0411  20.58   0.03 -44.18   0.02
    70028170451469312  56.8411  25.8977  14.3856   0.0008   7.17   0.02   2.1703   0.0282  20.30   0.02 -45.19   0.02
    65125452399528320  55.1313  23.5504  14.4102   0.0006   7.49   0.03   2.1775   0.0505  22.04   0.03 -46.28   0.02
    65241313437941504  56.1332  23.8752  14.4165   0.0015   7.36   0.04   2.4777   0.0037  19.61   0.05 -46.53   0.04
    68325649711754880  55.7732  24.8244  14.4184   0.0010   7.31   0.03   2.5224   0.0299  18.42   0.05 -46.97   0.03
    65266499126062080  55.9024  24.2321  14.4374   0.0023   7.70   0.11   -99.99   -99.99  19.57   0.12 -42.11   0.09
    69583456653826048  52.8111  25.9809  14.4527   0.0008   7.34   0.02   2.1985   0.0428  21.75   0.03 -44.74   0.02
    66555573432261376  57.5537  24.3516  14.4625   0.0003   7.24   0.03   2.2068   0.0570  17.83   0.03 -44.35   0.03
    69811364798863744  56.1035  24.7682  14.4636   0.0021   7.38   0.03   2.2354   0.0152  20.01   0.04 -45.87   0.02
    69810093488518784  56.3480  24.8506  14.4673   0.0015   7.16   0.05   2.2318   0.0217  20.86   0.06 -44.54   0.04
    66940299422471296  57.1086  25.2445  14.4859   0.0010   7.51   0.02   2.2242   0.0296  19.75   0.03 -48.32   0.02
    64960663095015680  56.7380  23.2505  14.4864   0.0010   7.38   0.03   2.2120   0.0371  20.42   0.03 -46.06   0.02
    64870296982175488  56.0368  23.0797  14.4980   0.0015   7.34   0.03   2.2233   0.0230  21.63   0.03 -45.15   0.02
    64891634380723712  57.2543  22.9802  14.5059   0.0008   7.48   0.03   2.2169   0.0405  19.78   0.03 -45.89   0.02
    63693785181958912  57.4659  21.3071  14.5090   0.0007   7.22   0.03   2.4990   0.0459  19.92   0.04 -44.13   0.02
    66652467893487488  58.0861  24.5653  14.5097   0.0006   7.18   0.02   2.2129   0.0417  18.50   0.03 -44.62   0.02
    70035351636365824  56.4696  25.8615  14.5205   0.0007   7.22   0.03   2.3064   0.0173  20.43   0.04 -43.71   0.02
    69400010010608768  54.3507  25.7221  14.5381   0.0010   7.52   0.03   2.2601   0.0324  21.76   0.03 -46.73   0.02
    68045583484082048  53.7472  24.2045  14.5446   0.0009   7.68   0.03   2.2772   0.0377  21.45   0.04 -47.11   0.03
    70114039734416128  55.5203  25.6631  14.5597   0.0007   7.18   0.04   2.5621   0.0471  19.61   0.04 -44.44   0.03
    65576011650237440  59.7377  23.7085  14.5667   0.0014   7.65   0.03   2.3082   0.0266  18.62   0.04 -47.12   0.02
    64864593265614464  56.1575  22.9208  14.6024   0.0011   7.19   0.03   2.3684   0.0324  20.30   0.04 -41.24   0.03
    65202830531043968  56.5272  23.8388  14.6069   0.0010   7.18   0.03   2.2873   0.0267  19.69   0.03 -45.97   0.02
    65281239453865856  56.3760  24.3124  14.6073   0.0013   7.34   0.03   2.2880   0.0181  18.95   0.03 -47.25   0.02
    70459836143275392  57.2378  26.6149  14.6160   0.0008   7.58   0.12   2.4232   0.0372  22.77   0.14 -45.31   0.08
    63795455648004608  58.6451  21.8837  14.6224   0.0005   7.26   0.03   2.2965   0.0650  18.87   0.03 -44.55   0.02
    66846291177113088  56.8369  25.0866  14.6734   0.0007   7.26   0.03   2.3139   0.0437  18.66   0.03 -45.98   0.03
    65212691773969280  56.8255  24.0364  14.6736   0.0012   7.27   0.07   -99.99   -99.99  21.44   0.13 -44.73   0.12
    68225834671270528  54.8979  24.1182  14.6860   0.0005   7.22   0.03   2.3128   0.0715  22.68   0.04 -45.69   0.03
    66722355601033600  57.2391  24.3286  14.6992   0.0007   7.40   0.04   2.5805   0.0470  19.01   0.05 -45.45   0.03
    69878503727603072  56.0096  25.0648  14.7058   0.0006   7.47   0.03   2.3262   0.0501  20.53   0.03 -44.50   0.02
    65783029073414144  59.0775  23.9642  14.7320   0.0007   7.44   0.03   2.3377   0.0573  18.99   0.04 -46.59   0.02
    65117206062341760  55.0009  23.4348  14.7434   0.0011   7.42   0.03   2.5746   0.0420  21.35   0.04 -45.30   0.03
    65017906418989312  56.8070  23.8313  14.7482   0.0011   7.39   0.03   2.6376   0.0353  20.66   0.04 -45.95   0.02
    66710845088732160  56.9434  24.0505  14.7530   0.0010   7.56   0.03   2.3097   0.0287  20.17   0.03 -46.51   0.02
    68259438496008832  55.5456  24.0855  14.7688   0.0007   7.48   0.04   2.5071   0.0679  21.50   0.05 -44.48   0.03
    65229734206151680  56.6059  24.1599  14.7815   0.0009   7.19   0.07   2.5504   0.0462  16.92   0.09 -48.01   0.07
    66500013736315264  57.2745  23.7396  14.7874   0.0012   7.63   0.09   2.4433   0.0263  21.18   0.12 -45.50   0.09
    66737405166459264  56.8776  24.3703  14.7985   0.0011   7.39   0.04   2.3478   0.0504  19.62   0.06 -46.59   0.03
    65134592089910656  55.5369  23.5879  14.8034   0.0008   7.26   0.03   2.3496   0.0456  19.04   0.03 -44.25   0.02
    65202418214188544  56.4437  23.7952  14.8054   0.0009   7.01   0.13   2.5992   0.0384  19.20   0.14 -45.35   0.11
    65254851174771584  55.6677  23.9892  14.8153   0.0010   7.35   0.04   2.4971   0.0465  18.06   0.05 -45.48   0.03
    71202831123254272  55.4117  27.6852  14.8195   0.0005   7.47   0.03   2.5328   0.0682  20.87   0.05 -46.26   0.03
    69889876800977408  55.9863  25.2621  14.8273   0.0011   7.48   0.03   2.3524   0.0396  19.99   0.03 -45.78   0.02
    63436396380626688  55.1473  20.9656  14.8415   0.0014   7.59   0.03   2.4416   0.0262  21.39   0.03 -45.21   0.02
    68314414077327744  55.8045  24.6552  14.8898   0.0007   7.22   0.03   2.4324   0.0614  20.55   0.03 -43.95   0.03
    70138881823528832  56.1102  26.0415  14.9187   0.0011   7.58   0.07   2.5410   0.0049  19.73   0.10 -48.06   0.06
    69863454162150656  56.3209  25.2631  14.9204   0.0009   7.32   0.04   2.6992   0.0602  19.93   0.03 -43.96   0.03
    66720534534913792  57.1295  24.2813  14.9441   0.0007   7.34   0.03   2.4509   0.0532  20.56   0.04 -46.53   0.02
    64073597730589952  58.1437  22.5020  14.9582   0.0008   6.98   0.03   2.3958   0.0731  19.21   0.04 -42.48   0.02
    66732423004453376  56.7234  24.2873  14.9730   0.0010   7.37   0.04   2.7212   0.0431  19.25   0.07 -47.50   0.03
    64094037476647040  57.7041  22.6698  14.9738   0.0007   7.39   0.03   2.4699   0.0443  18.30   0.04 -44.93   0.03
    66671468828544384  57.8579  24.7940  14.9762   0.0005   7.61   0.05   2.7175   0.0914  19.72   0.06 -46.50   0.04
    66550350752004352  57.7981  24.3868  14.9802   0.0006   7.70   0.08   2.5868   0.0764  18.59   0.10 -43.34   0.06
    65553471661907328  59.7340  23.4648  14.9858   0.0006   7.15   0.05   2.7053   0.0941  17.91   0.06 -44.78   0.03
    66542551091588352  57.8295  24.1701  14.9949   0.0005   7.71   0.03   2.4956   0.0762  20.71   0.03 -48.22   0.02
    69990241597280640  57.2869  25.8967  15.0079   0.0006   7.29   0.03   2.4944   0.0641  18.81   0.03 -46.17   0.02
    65292268929825408  56.1121  24.4086  15.0118   0.0011   7.18   0.03   2.3948   0.0630  20.20   0.04 -43.42   0.03
    66742765285619584  56.9624  24.5050  15.0158   0.0007   7.36   0.04   2.4399   0.0553  18.64   0.04 -45.04   0.03
    69906472554465792  55.9746  25.4749  15.0196   0.0008   7.26   0.03   2.4573   0.0596  19.00   0.03 -45.79   0.02
    68506347575444096  54.2646  24.7430  15.0238   0.0008   7.39   0.03   2.4990   0.0604  20.06   0.04 -45.40   0.03
    68595751615127296  55.0622  25.3217  15.0245   0.0008   7.43   0.03   2.4482   0.0621  21.09   0.04 -46.23   0.02
    69854348831573504  56.7252  25.2456  15.0387   0.0010   7.18   0.03   2.4484   0.0476  19.38   0.04 -43.66   0.03
    64905618794174720  56.7034  23.0686  15.0403   0.0013   7.24   0.04   2.4779   0.0401  20.84   0.05 -45.30   0.03
    64998905483757568  57.0827  23.6031  15.0425   0.0011   7.33   0.04   2.4324   0.0424  20.81   0.04 -44.45   0.03
    69829541100441600  55.9864  24.9933  15.0509   0.0009   7.49   0.04   2.4658   0.0529  21.27   0.05 -45.12   0.03
    64889126119831040  57.0945  22.8725  15.0625   0.0007   7.62   0.03   2.4895   0.0495  20.54   0.04 -46.75   0.03
    64555694921236352  53.7290  22.0794  15.0643   0.0009   7.14   0.04   2.4449   0.0483  19.49   0.04 -43.01   0.03
    66800180408292992  56.5236  24.6122  15.0648   0.0015   7.34   0.04   2.4616   0.0281  21.32   0.05 -44.54   0.03
    69918086146123520  56.2722  25.4862  15.0649   0.0010   7.31   0.03   2.4520   0.0505  20.48   0.03 -46.51   0.03
    65211557904569856  56.6817  23.9949  15.0680   0.0008   7.29   0.03   2.3863   0.0646  20.50   0.04 -45.34   0.03
    66802207632871808  56.3195  24.5755  15.0822   0.0013   7.67   0.04   2.5460   0.0288  20.82   0.05 -47.73   0.03
    64445988572906752  55.2294  22.3495  15.0900   0.0006   7.32   0.03   2.4965   0.0670  20.14   0.04 -44.14   0.03
    66597767189992832  58.4207  24.4192  15.0934   0.0008   7.25   0.03   2.4002   0.0721  17.97   0.04 -43.58   0.03
    51761575759616000  59.0190  21.5450  15.0937   0.0008   7.40   0.07   2.8862   0.0758  19.33   0.08 -48.56   0.05
    64078167575681152  58.0233  22.5819  15.0994   0.0005   7.52   0.03   2.5075   0.0699  18.65   0.04 -45.63   0.02
    67368834079847680  57.8287  26.0523  15.1005   0.0008   7.30   0.08   2.4950   0.0629  19.82   0.12 -47.05   0.07
    68317746971945600  55.7907  24.6923  15.1140   0.0010   7.68   0.07   2.6330   0.0697  23.19   0.08 -48.14   0.06
    64895139073954944  57.0244  23.0340  15.1340   0.0014   7.31   0.03   2.5160   0.0357  19.29   0.04 -45.00   0.02
    68296650092601088  55.9322  24.4875  15.1475   0.0007   7.32   0.04   2.5051   0.0674  19.11   0.04 -46.18   0.03
    69294319455655808  53.9836  25.3664  15.1542   0.0008   7.36   0.03   2.5020   0.0527  22.34   0.04 -45.53   0.03
    66452734735432192  57.4931  23.7092  15.1602   0.0008   7.27   0.03   2.4876   0.0601  17.40   0.04 -44.87   0.02
    69858094042908928  56.7699  25.3804  15.1614   0.0021   7.18   0.13   2.8249   0.0372  20.58   0.17 -45.01   0.12
    66761903659793152  57.4825  24.7419  15.1738   0.0004   7.53   0.03   2.5508   0.0875  20.01   0.04 -45.63   0.02
    65289588870240384  56.0414  24.2676  15.1752   0.0009   7.30   0.04   2.5291   0.0501  21.47   0.04 -43.34   0.03
    68348155340347776  55.1009  24.5843  15.1771   0.0010   7.30   0.03   2.4608   0.0608  20.82   0.04 -44.24   0.03
    65270450496044416  56.3173  24.1210  15.1788   0.0011   7.53   0.04   2.4735   0.0386  19.87   0.04 -44.98   0.03
    63884584809145600  58.2374  22.4335  15.1894   0.0006   7.43   0.03   2.5229   0.0877  18.81   0.04 -45.97   0.03
    63677326867342464  58.1025  21.5061  15.1997   0.0008   7.42   0.03   2.5986   0.0608  19.85   0.04 -44.94   0.02
    70404894921335936  58.0509  26.3690  15.2436   0.0009   7.55   0.04   2.8241   0.0611  19.16   0.05 -45.61   0.03
    68291977168100480  55.5138  24.5369  15.2524   0.0010   7.22   0.03   2.5035   0.0541  19.16   0.04 -44.29   0.03
    64916751349465856  57.2429  23.0940  15.2621   0.0008   7.39   0.03   2.5176   0.0718  20.63   0.04 -46.78   0.03
    68378563708730624  55.6195  25.0166  15.2655   0.0005   7.45   0.05   2.5300   0.1028  20.52   0.07 -46.81   0.03
    69859262274067584  56.4888  25.1867  15.2656   0.0007   6.99   0.08   2.7637   0.0681  20.31   0.08 -46.49   0.06
    65434518247043072  59.0434  23.0398  15.2665   0.0006   7.40   0.03   2.4824   0.0679  19.15   0.05 -44.76   0.02
    68265588889169664  55.5120  24.2099  15.2684   0.0010   7.37   0.04   2.5375   0.0714  20.32   0.04 -45.86   0.03
    66804406656115328  56.4031  24.6517  15.3020   0.0011   7.20   0.06   2.9066   0.0769  21.42   0.07 -46.24   0.05
    64642801154268672  55.3556  22.5487  15.3038   0.0010   7.30   0.04   2.5549   0.0498  21.13   0.04 -44.50   0.03
    66807464672814336  56.5748  24.6858  15.3065   0.0007   7.37   0.04   2.5445   0.0591  20.78   0.05 -44.53   0.04
    68530124514310912  53.9571  25.0799  15.3214   0.0006   7.27   0.04   2.5127   0.0735  21.32   0.04 -43.71   0.03
    66555573432261120  57.5542  24.3518  15.3311   0.0007   7.24   0.05   -99.99   -99.99  18.91   0.05 -46.55   0.04
    66280248847432192  59.7764  25.0554  15.3469   0.0008   7.57   0.04   2.7315   0.0786  18.17   0.06 -47.27   0.03
    69904410970171392  55.9056  25.4088  15.3470   0.0010   7.64   0.03   2.5985   0.0569  21.30   0.04 -47.28   0.03
    66749121837171840  57.3877  24.5338  15.3597   0.0008   7.42   0.04   2.5901   0.0710  20.21   0.04 -46.08   0.03
    65212932294091264  56.7884  24.0520  15.3810   0.0010   7.30   0.04   2.5782   0.0445  19.44   0.05 -43.83   0.05
    65167577439502592  56.1513  23.5029  15.3813   0.0015   7.20   0.04   2.6189   0.0458  19.26   0.05 -44.18   0.03
    66867800374681344  57.8496  25.0978  15.3819   0.0004   7.29   0.03   2.5497   0.1136  19.06   0.04 -44.91   0.02
    65212760495396736  56.8557  24.0490  15.3902   0.0009   7.38   0.04   2.4971   0.0420  18.36   0.05 -45.83   0.03
    64174546641593984  57.6622  23.2172  15.3923   0.0005   7.30   0.04   2.5683   0.1134  18.26   0.04 -45.38   0.02
    66820590092840960  56.9086  24.8196  15.3938   0.0009   7.32   0.04   2.5778   0.0624  18.78   0.04 -44.18   0.03
    65293368441513344  56.0740  24.4462  15.3950   0.0015   7.21   0.04   2.6235   0.0570  20.17   0.05 -44.67   0.04
    65605354866829184  58.2924  23.0528  15.3957   0.0007   7.34   0.04   2.5859   0.0587  19.74   0.04 -46.54   0.03
    66878245735176704  57.6249  25.0517  15.3980   0.0006   6.94   0.04   2.5592   0.1072  18.72   0.06 -44.12   0.03
    67368868438779392  57.8508  26.0530  15.4095   0.0005   7.55   0.04   2.6246   0.0774  18.73   0.05 -46.24   0.03
    65674383581036800  57.9632  23.2946  15.4110   0.0008   7.36   0.03   2.6312   0.0815  18.72   0.04 -46.03   0.02
    66847631206903040  56.8576  25.1423  15.4245   0.0021   7.43   0.05   2.9366   0.0360  20.02   0.06 -46.63   0.05
    68308882159427840  56.1067  24.6812  15.4320   0.0012   7.78   0.04   2.7471   0.0654  20.98   0.06 -46.98   0.04
    66649409876772096  58.1289  24.5442  15.4355   0.0006   7.19   0.05   2.8776   0.0816  18.93   0.07 -44.09   0.04
    66536331978799616  57.7393  24.1084  15.4393   0.0009   7.28   0.03   2.5499   0.0648  19.00   0.04 -44.10   0.02
    65282716920396160  56.4082  24.3341  15.4462   0.0046   7.33   0.10   1.4796   0.0011  20.37   0.20 -46.55   0.11
    65419434321982464  59.3970  22.9854  15.4536   0.0012   7.43   0.04   2.6708   0.0701  18.61   0.05 -45.58   0.03
    71409985986006016  55.0695  27.9226  15.4561   0.0007   7.45   0.04   2.6442   0.0741  20.47   0.05 -45.46   0.04
    65643184938861312  58.5543  23.3473  15.4598   0.0007   7.59   0.04   2.6172   0.0782  19.43   0.05 -46.79   0.03
    66969535261875072  57.7360  25.5849  15.4619   0.0008   7.44   0.07   2.8506   0.0945  18.70   0.07 -46.63   0.06
    66831069813319936  57.1757  25.0077  15.4726   0.0011   7.34   0.04   2.6695   0.0485  19.76   0.05 -46.08   0.03
    66847321969262464  56.8138  25.1152  15.4951   0.0068   7.71   0.58   2.8030   0.0670  20.30   0.61 -41.13   0.48
    69892385061858944  56.0976  25.3582  15.5001   0.0015   7.66   0.12   2.8986   0.1049  22.41   0.12 -46.41   0.09
    66719228864863360  57.1664  24.2117  15.5020   0.0007   7.39   0.04   2.6147   0.0738  18.47   0.06 -46.53   0.03
    65284228751087872  56.4558  24.4185  15.5039   0.0011   7.26   0.05   2.6440   0.0374  19.21   0.06 -42.78   0.04
    68167835432980480  55.3621  24.0172  15.5052   0.0008   7.33   0.05   3.0002   0.0928  20.35   0.06 -45.02   0.04
    67074096242336384  58.9852  25.2998  15.5203   0.0010   7.16   0.04   2.7205   0.0803  18.36   0.06 -45.05   0.03
    70097581419826944  55.6826  25.5349  15.5275   0.0010   7.28   0.04   2.6342   0.0628  20.13   0.04 -45.39   0.03
    65589137070475264  58.3155  22.8705  15.5321   0.0006   7.73   0.04   2.6986   0.0921  19.50   0.05 -47.30   0.03
    68175806892217216  54.9432  23.9812  15.5373   0.0013   7.27   0.04   2.6417   0.0368  20.56   0.05 -44.37   0.03
    65056526764528128  55.9374  23.0557  15.5383   0.0006   7.18   0.04   2.6872   0.0906  20.22   0.04 -44.39   0.03
    64600813554014592  54.9342  22.1292  15.5468   0.0013   7.10   0.04   2.6199   0.0619  20.74   0.06 -42.96   0.04
    65161250950264192  55.5123  23.9316  15.5555   0.0010   7.13   0.07   2.7090   0.0514  21.65   0.09 -44.01   0.06
    70118197262752768  55.4760  25.7296  15.5579   0.0007   7.42   0.05   2.6319   0.0771  21.90   0.05 -46.35   0.03
    67373094686549632  58.0556  26.1434  15.5646   0.0009   7.36   0.05   2.6743   0.0742  18.75   0.06 -46.16   0.04
    69962719446879232  57.1904  25.7003  15.5707   0.0006   7.42   0.04   2.7173   0.0875  18.32   0.04 -45.48   0.03
    71078483230315520  55.4503  26.7890  15.5814   0.0009   7.07   0.04   2.6199   0.0759  19.99   0.04 -42.89   0.03
    66899239535574400  58.1308  25.2519  15.5982   0.0008   7.34   0.05   2.6470   0.0884  19.84   0.05 -45.54   0.04
    68356367317952256  55.1669  24.7357  15.6038   0.0009   7.55   0.04   2.6467   0.0689  21.05   0.05 -47.19   0.04
    69904617128601984  55.8968  25.4085  15.6138   0.0010   7.60   0.04   2.6645   0.0835  20.20   0.04 -47.37   0.03
    65040686925109760  55.4945  22.9503  15.6158   0.0009   7.49   0.05   2.6748   0.0916  21.19   0.06 -45.75   0.04
    66665902550940672  57.9951  24.6677  15.6159   0.0007   7.27   0.04   2.6510   0.0909  18.01   0.05 -44.89   0.03
    66821655244731264  56.8458  24.8488  15.6171   0.0007   7.76   0.04   2.7824   0.0767  20.81   0.05 -47.43   0.03
    68607090328759040  55.0961  25.4964  15.6196   0.0016   7.62   0.10   2.9674   0.0568  21.04   0.13 -45.87   0.09
    69983369649631872  57.3027  25.7019  15.6350   0.0007   7.32   0.05   2.9181   0.0754  18.70   0.05 -45.53   0.03
    65823676643738368  58.7875  24.0839  15.6466   0.0009   7.32   0.04   2.7175   0.0766  18.34   0.05 -45.32   0.03
    68323966084583680  55.8006  24.7457  15.6494   0.0008   7.28   0.04   2.9633   0.0761  19.60   0.05 -46.92   0.04
    69871219462957952  56.6908  25.4582  15.6527   0.0008   7.42   0.04   2.7009   0.0874  20.65   0.05 -46.51   0.03
    70035355933666304  56.4691  25.8616  15.6564   0.0021   7.06   0.13   -99.99   -99.99  18.97   0.17 -46.22   0.14
    65299965511216384  56.1652  24.5288  15.6619   0.0009   7.42   0.04   2.7472   0.0558  19.99   0.06 -46.25   0.04
    65297594689312768  56.3004  24.5049  15.6649   0.0008   7.82   0.05   2.7039   0.0407  21.22   0.07 -47.34   0.04
    70200935512668800  55.4953  26.2058  15.6683   0.0012   7.04   0.04   2.6920   0.0773  19.52   0.06 -44.18   0.04
    51717114258148864  59.3120  21.5169  15.6707   0.0006   7.11   0.04   2.7192   0.0745  21.52   0.07 -42.46   0.03
    68672717428941184  54.8056  25.7303  15.6805   0.0019   7.31   0.13   2.9924   0.0847  21.68   0.17 -47.09   0.11
    70248180152474368  56.1397  26.2480  15.6809   0.0018   7.51   0.08   2.8131   0.0449  19.90   0.09 -46.31   0.07
    70150357977789056  55.8593  26.0417  15.6823   0.0015   7.53   0.04   2.7231   0.0424  21.04   0.06 -46.58   0.03
    66733763034205696  56.7840  24.3066  15.6909   0.0008   7.38   0.06   2.7416   0.0724  21.06   0.07 -47.46   0.05
    66779358406877568  57.2542  24.9026  15.6948   0.0006   7.63   0.05   2.7942   0.0842  20.28   0.06 -47.39   0.04
    65063707949772672  55.8517  23.2249  15.6962   0.0047   7.32   0.12   1.7411   0.0019  20.90   0.25 -42.29   0.13
    64589062523316736  53.9345  22.4526  15.7065   0.0006   7.15   0.04   2.6721   0.1185  21.27   0.05 -43.37   0.04
    68580530251050496  55.1299  25.1479  15.7091   0.0010   7.21   0.06   3.0489   0.0914  20.73   0.07 -45.34   0.04
    64644484781444864  55.3334  22.6315  15.7097   0.0007   7.01   0.05   2.6998   0.1018  18.67   0.06 -42.99   0.04
    65000417312240896  57.0468  23.6620  15.7112   0.0018   7.28   0.08   2.3947   0.0309  19.69   0.08 -45.05   0.06
    65267078945207296  56.2390  23.9922  15.7175   0.0007   7.51   0.04   2.7110   0.0808  20.61   0.05 -44.77   0.04
    64990349908937984  56.8672  23.4480  15.7226   0.0008   7.19   0.05   2.7444   0.1264  20.03   0.05 -44.36   0.04
    63773774653147904  58.1903  21.6887  15.7268   0.0011   7.15   0.05   2.7599   0.0896  17.88   0.06 -44.37   0.04
    64456262134709376  55.6139  22.5734  15.7318   0.0009   7.18   0.04   2.9179   0.0922  19.00   0.06 -43.15   0.04
    65216643145862144  56.5180  23.9278  15.7324   0.0009   7.01   0.05   2.7162   0.0414  18.58   0.05 -43.37   0.04
    68147391388599808  54.9500  23.8489  15.7347   0.0011   7.74   0.05   2.9731   0.0517  21.78   0.05 -47.45   0.04
    65000623471297024  57.0637  23.7008  15.7357   0.0014   6.99   0.16   2.9153   0.0722  20.00   0.18 -45.05   0.12
    66507882115488128  57.5091  23.8622  15.7395   0.0006   7.59   0.04   2.7263   0.1059  19.78   0.06 -45.29   0.03
    68266787183070976  55.7047  24.1709  15.7547   0.0014   6.93   0.11   2.7978   0.0544  20.26   0.12 -43.76   0.09
    66818322350220416  57.0951  24.8147  15.7618   0.0008   7.46   0.05   2.6874   0.0899  20.03   0.06 -47.51   0.05
    67069835634816896  58.7419  25.2413  15.7668   0.0008   7.53   0.04   2.7282   0.0725  19.53   0.05 -47.54   0.03
    63892006512622848  58.2156  22.5256  15.7727   0.0007   7.42   0.04   2.7908   0.0866  19.00   0.05 -46.56   0.03
    63959351598814336  57.4519  22.1800  15.7729   0.0012   6.97   0.06   2.6924   0.0779  18.39   0.06 -42.30   0.04
    65864427293364992  58.9924  24.5498  15.7758   0.0014   7.50   0.06   2.5118   0.0185  19.60   0.07 -47.05   0.05
    69911282917833216  55.8923  25.5904  15.7799   0.0010   7.53   0.05   2.7809   0.0629  20.45   0.05 -46.14   0.04
    68152820227358720  55.2626  23.7225  15.7849   0.0017   7.50   0.05   2.7386   0.0548  20.54   0.05 -44.92   0.04
    66451497784867712  57.3396  23.6516  15.7862   0.0007   7.38   0.05   2.7804   0.0890  18.20   0.05 -45.56   0.04
    70129050643128832  55.9029  25.7834  15.7886   0.0011   7.78   0.05   2.7681   0.0734  21.21   0.06 -47.43   0.04
    71161771235981312  54.9507  27.1894  15.7922   0.0017   7.29   0.05   2.7502   0.0520  19.87   0.05 -44.06   0.04
    65179946945247488  56.0870  23.5609  15.7938   0.0010   7.37   0.04   2.7236   0.0586  19.29   0.06 -46.30   0.04
    66911231083913600  57.8078  25.3863  15.7940   0.0013   7.49   0.04   2.7775   0.0777  19.44   0.05 -46.52   0.03
    65181115176348544  56.0687  23.6176  15.7946   0.0013   7.45   0.04   2.9485   0.0619  22.54   0.06 -47.59   0.04
    70072773688658432  56.8775  26.2789  15.8036   0.0014   7.39   0.05   2.7275   0.0454  20.97   0.05 -46.21   0.04
    66665902550940800  57.9972  24.6662  15.8111   0.0008   7.25   0.04   2.7525   0.1031  17.58   0.05 -44.63   0.03
    64796045587678208  56.5400  22.7102  15.8228   0.0011   6.90   0.05   2.9846   0.0814  18.73   0.05 -42.98   0.04
    70019378655328768  56.6678  25.7314  15.8232   0.0010   7.29   0.05   2.7354   0.0691  20.28   0.06 -44.52   0.04
    51677669278703104  59.0930  21.1212  15.8289   0.0012   7.55   0.05   2.7979   0.0460  19.29   0.06 -46.82   0.03
    65945997312877952  60.3004  23.9035  15.8302   0.0006   7.21   0.05   3.0459   0.1406  17.88   0.05 -44.83   0.03
    70152144684310144  55.9463  26.0764  15.8355   0.0014   7.12   0.05   2.7806   0.0523  20.13   0.08 -44.88   0.05
    65437644983223936  59.1194  23.1508  15.8370   0.0015   7.29   0.06   2.5252   0.0165  18.39   0.07 -46.79   0.05
    63826448131945984  57.9663  21.8226  15.8414   0.0007   7.46   0.04   2.7960   0.0991  20.39   0.05 -45.64   0.03
    69409424578948608  53.9596  25.7056  15.8459   0.0012   7.36   0.05   2.8109   0.0690  21.81   0.05 -46.01   0.04
    67756789882795008  54.4852  23.3822  15.8594   0.0009   7.53   0.05   2.7756   0.1039  21.59   0.06 -46.15   0.04
    68303659479211776  56.0401  24.5894  15.8638   0.0006   7.23   0.05   2.7482   0.0907  20.89   0.06 -44.31   0.04
    65096899456994304  55.0532  23.1598  15.8687   0.0008   6.94   0.05   2.7593   0.0900  19.53   0.06 -42.01   0.04
    64912009705490304  56.8495  23.1490  15.8904   0.0008   7.35   0.05   2.8285   0.1469  19.45   0.07 -45.54   0.05
    66783584654831872  56.6126  24.4537  15.8970   0.0011   7.20   0.04   2.8038   0.0523  20.30   0.07 -44.71   0.04
    64104933811828480  57.9609  22.8955  15.9063   0.0007   7.32   0.04   2.7891   0.0973  18.24   0.05 -44.87   0.04
    69824249700740736  56.1029  24.8647  15.9220   0.0014   7.34   0.07   3.0222   0.0800  20.01   0.08 -47.63   0.05
    64951111087777536  56.6504  23.0713  15.9228   0.0007   7.83   0.05   2.8799   0.0711  20.97   0.07 -46.88   0.05
    64999558318784768  57.0575  23.6330  15.9237   0.0010   7.44   0.06   2.7964   0.1093  20.12   0.06 -45.98   0.05
    71207710206088192  55.5986  27.7655  15.9272   0.0009   7.29   0.07   2.8589   0.0914  19.60   0.07 -44.52   0.05
    65184894747573376  55.9047  23.6421  15.9294   0.0009   7.38   0.06   3.0580   0.0935  19.87   0.08 -44.62   0.05
    68395399980532864  55.3906  25.1133  15.9652   0.0013   7.29   0.05   2.8377   0.0774  19.96   0.08 -44.17   0.05
    68327402058399232  55.8676  24.8918  15.9658   0.0010   7.40   0.05   2.7952   0.0678  20.93   0.07 -45.63   0.05
    68505110624876032  54.1141  24.6880  15.9734   0.0009   7.57   0.05   2.8779   0.1125  21.94   0.05 -46.73   0.04
    65635522717170944  58.8788  23.3973  15.9757   0.0010   7.35   0.05   2.7696   0.1202  18.06   0.06 -44.04   0.04
    70037795475083008  56.4692  25.9165  15.9770   0.0012   7.03   0.05   3.1160   0.0639  19.51   0.07 -44.04   0.05
    64037588724758400  57.6332  22.1464  15.9812   0.0006   6.95   0.05   2.7975   0.0978  18.11   0.06 -41.36   0.04
    68390830135333504  55.5002  25.0296  15.9818   0.0016   7.26   0.06   2.8223   0.0757  19.93   0.08 -45.04   0.05
    69812945346809344  56.2866  24.8419  15.9918   0.0013   7.38   0.08   2.6130   0.0104  20.86   0.26 -45.36   0.13
    69876923179646080  55.9519  25.0434  15.9939   0.0011   7.20   0.06   3.0451   0.1023  19.28   0.08 -46.13   0.05
    65014195567317504  57.0332  23.7397  15.9972   0.0012   7.61   0.05   2.7871   0.0625  19.48   0.06 -46.65   0.04
    64884624994048256  56.8950  22.8011  16.0038   0.0011   7.31   0.05   2.8413   0.1111  20.06   0.06 -44.55   0.04
    70085933468406784  56.9859  26.5305  16.0108   0.0022   7.29   0.11   -99.99   -99.99  21.78   0.56 -44.79   0.31
    71059138697443200  54.7670  27.0012  16.0111   0.0010   7.20   0.05   2.8034   0.0776  23.38   0.07 -42.92   0.04
    66782897460055424  56.7440  24.4609  16.0113   0.0009   7.47   0.05   2.8538   0.0828  19.30   0.07 -46.14   0.04
    66745170467302656  57.2961  24.3474  16.0133   0.0010   7.33   0.04   2.8443   0.1075  20.41   0.05 -45.02   0.04
    70165476262750976  55.1681  25.8466  16.0190   0.0012   7.26   0.05   2.8320   0.1090  20.87   0.05 -45.71   0.04
    63661521387693824  58.2423  21.4240  16.0227   0.0020   7.38   0.05   2.9644   0.0765  18.88   0.06 -45.56   0.04
    65506467539939584  60.1090  23.4380  16.0376   0.0010   7.33   0.05   3.1085   0.0790  17.79   0.07 -45.61   0.04
    70160287942261376  55.2929  25.7654  16.0408   0.0014   7.80   0.05   2.8926   0.0982  21.56   0.05 -47.15   0.04
    66556672943906688  57.4280  24.3186  16.0431   0.0007   7.47   0.06   3.0496   0.0905  20.45   0.07 -47.84   0.05
    65181527493208192  56.1322  23.5904  16.0553   0.0013   7.25   0.05   2.8238   0.0679  20.50   0.06 -45.04   0.04
    66720294016753280  57.1052  24.2404  16.0584   0.0026   7.47   0.10   3.0991   0.0889  19.54   0.14 -45.68   0.08
    65671634801986048  57.8312  23.1636  16.0711   0.0010   7.28   0.05   2.8687   0.1077  18.82   0.06 -43.44   0.04
    64917094946846848  57.2748  23.1059  16.0746   0.0010   7.43   0.06   2.8367   0.0926  18.89   0.07 -46.58   0.05
    65135176205557888  55.7223  23.5186  16.0754   0.0009   7.76   0.06   2.8521   0.0955  21.31   0.06 -47.17   0.05
    65199222758514048  56.6668  23.7827  16.0909   0.0023   7.42   0.06   2.8713   0.0330  18.57   0.06 -43.73   0.04
    65196405259884544  56.2442  23.9279  16.0960   0.0013   7.27   0.05   2.8608   0.0635  21.07   0.06 -45.63   0.04
    70493268167993984  57.4094  26.8514  16.0966   0.0010   7.31   0.05   2.8490   0.0916  19.60   0.06 -45.51   0.04
    70098612211973248  55.7816  25.5746  16.0977   0.0013   7.41   0.06   2.8966   0.0608  20.44   0.06 -45.95   0.05
    64768763955442944  56.3607  22.5254  16.0994   0.0020   7.33   0.05   2.7873   0.0582  19.92   0.06 -44.25   0.05
    67878663874731136  53.0329  23.2324  16.1090   0.0017   7.17   0.05   2.8502   0.0521  19.91   0.06 -42.53   0.04
    64974338270788864  56.3007  23.3646  16.1149   0.0021   7.40   0.06   2.8657   0.0761  20.35   0.07 -45.84   0.05
    68236795427794816  54.8847  24.2669  16.1234   0.0013   7.18   0.06   2.9054   0.0797  19.77   0.06 -45.55   0.05
    65244646332548352  56.1973  24.0103  16.1306   0.0011   7.65   0.06   2.7916   0.0755  21.90   0.06 -46.78   0.05
    66741116018188416  56.9141  24.4587  16.1334   0.0014   7.18   0.08   2.9671   0.0637  19.09   0.09 -45.40   0.06
    65213172812266240  56.7472  24.0284  16.1390   0.0012   7.11   0.06   3.0877   0.0836  19.23   0.08 -43.91   0.06
    65079788307324672  55.6512  23.3678  16.1407   0.0018   7.46   0.07   2.8447   0.0747  19.56   0.06 -43.93   0.06
    66512074003566976  57.4006  23.9396  16.1547   0.0010   7.29   0.06   2.8706   0.0879  19.41   0.08 -44.57   0.04
    65165653294149760  56.3059  23.5167  16.1574   0.0018   7.17   0.06   3.2043   0.0610  20.68   0.07 -44.86   0.05
    67352066526730240  58.1622  25.8402  16.1717   0.0011   7.52   0.05   2.9164   0.0834  20.32   0.07 -45.72   0.04
    65170016980919808  56.2363  23.6064  16.1719   0.0011   7.50   0.06   2.8698   0.0705  21.22   0.09 -46.28   0.05
    64798038452412928  56.3019  22.6973  16.1742   0.0025   7.29   0.06   2.8594   0.0797  19.38   0.06 -46.04   0.05
    67011767677005568  58.9952  24.9610  16.1762   0.0008   7.65   0.05   3.1110   0.1398  19.72   0.06 -46.07   0.04
    64894623677888640  56.9704  22.9926  16.1766   0.0008   7.17   0.06   3.1198   0.0871  17.46   0.08 -44.84   0.05
    68433814167849728  54.5086  24.3374  16.1796   0.0018   7.21   0.06   2.8751   0.0389  20.70   0.08 -43.69   0.05
    66553443128503552  57.5637  24.2265  16.2024   0.0013   7.42   0.06   2.8745   0.1061  19.30   0.06 -44.28   0.04
    66828870789879168  57.0847  24.9151  16.2027   0.0024   7.47   0.10   2.9739   0.0414  20.48   0.12 -44.45   0.08
    70042743277270016  56.4300  26.0406  16.2069   0.0012   7.29   0.06   2.9062   0.1067  20.26   0.07 -44.03   0.05
    66798977817468288  56.3404  24.5435  16.2091   0.0015   7.34   0.07   2.7984   0.0740  19.75   0.11 -44.36   0.06
    64117062799542016  57.5919  22.6255  16.2117   0.0008   7.16   0.06   2.8930   0.1005  18.44   0.07 -42.44   0.04
    65282098447322752  56.3534  24.3458  16.2119   0.0011   6.98   0.06   2.8426   0.0528  19.67   0.07 -43.51   0.05
    66950435545271680  57.3347  25.4283  16.2131   0.0010   6.97   0.05   2.8646   0.1190  18.91   0.06 -43.70   0.04
    65717814290369920  58.4483  23.7417  16.2196   0.0008   7.73   0.07   2.9411   0.1040  19.26   0.07 -47.79   0.05
    68162921990400256  55.3454  23.9299  16.2279   0.0023   7.47   0.06   2.9084   0.0724  20.87   0.08 -43.95   0.05
    65098514364769408  55.2160  23.2305  16.2324   0.0025   7.29   0.05   2.9086   0.0598  20.83   0.06 -45.03   0.04
    66556535504957568  57.4023  24.3037  16.2405   0.0009   7.18   0.06   2.8010   0.1084  18.71   0.06 -45.76   0.04
    64331123967672448  55.6380  21.7045  16.2465   0.0012   7.45   0.05   3.0203   0.0709  20.54   0.07 -45.72   0.05
    66765751950550144  57.1686  24.6093  16.2517   0.0010   7.48   0.06   2.9620   0.1201  21.09   0.06 -46.54   0.05
    70153484713977472  55.8295  26.0787  16.2557   0.0015   7.33   0.07   2.9241   0.0826  20.09   0.09 -45.59   0.05
    68265279651517056  55.6096  24.2354  16.2590   0.0021   7.57   0.06   2.8948   0.0522  19.87   0.06 -46.10   0.05
    66509771901085696  57.5519  23.9265  16.2591   0.0009   7.46   0.08   3.2134   0.1038  20.69   0.10 -45.66   0.06
    66974453002505088  57.5351  25.5487  16.2604   0.0012   7.75   0.06   2.9143   0.0870  20.03   0.06 -47.33   0.04
    66981599827956864  57.4461  25.7101  16.2638   0.0019   7.52   0.10   3.2445   0.1010  18.09   0.12 -45.37   0.08
    69974504837007232  56.8924  25.7182  16.2681   0.0015   7.67   0.06   2.8864   0.1049  20.20   0.07 -46.51   0.05
    64982344089813248  56.4699  23.4649  16.2745   0.0029   7.22   0.06   2.9367   0.0790  20.00   0.08 -46.25   0.05
    65245539685760640  55.9876  23.9514  16.2853   0.0012   7.40   0.06   2.9555   0.0725  20.85   0.06 -45.58   0.05
    63826070174824192  57.9649  21.8212  16.2885   0.0012   7.52   0.06   2.9463   0.0882  20.68   0.07 -45.12   0.05
    64980832261312640  56.7088  23.5321  16.2886   0.0018   7.44   0.05   2.9297   0.0701  20.88   0.06 -45.02   0.04
    68174191984522368  54.9281  23.9076  16.2930   0.0011   7.28   0.06   2.9564   0.1049  20.45   0.06 -45.02   0.05
    64871740091177600  56.2951  23.0493  16.2957   0.0028   7.33   0.06   2.9790   0.0746  19.70   0.07 -45.60   0.04
    70457671479120000  57.1798  26.5390  16.2974   0.0020   7.61   0.06   2.9180   0.0691  20.64   0.08 -46.27   0.05
    66930403817997696  57.5078  25.2112  16.3040   0.0014   7.31   0.07   2.9475   0.0989  18.14   0.09 -46.10   0.05
    66711532283494656  56.9407  24.0935  16.3040   0.0023   7.36   0.06   2.8831   0.0464  20.16   0.07 -43.68   0.05
    66511970924353792  57.3856  23.9283  16.3048   0.0014   7.53   0.06   2.9060   0.1281  18.38   0.09 -45.35   0.05
    65299381395665664  56.1107  24.4863  16.3081   0.0014   7.07   0.07   3.2111   0.0880  20.99   0.08 -41.95   0.06
    65203758244032512  56.5926  23.8779  16.3090   0.0007   7.11   0.07   3.1593   0.0870  19.39   0.07 -43.30   0.05
    66898002584817280  58.2261  25.2952  16.3210   0.0007   7.25   0.07   2.9118   0.1577  18.55   0.08 -45.02   0.06
    66872095342031872  57.5274  24.9960  16.3211   0.0065   7.10   0.41   3.1475   0.1152  20.72   0.51 -48.12   0.32
    65163110673516928  56.2418  23.4085  16.3231   0.0021   7.43   0.06   2.9511   0.0638  18.80   0.08 -44.67   0.05
    64064011363520512  57.6560  22.4687  16.3234   0.0013   7.13   0.06   2.9244   0.0973  19.90   0.08 -44.34   0.04
    68354374452892160  55.0079  24.7737  16.3293   0.0010   7.55   0.06   2.9359   0.1019  21.63   0.07 -46.38   0.05
    65289004754691200  55.9887  24.2222  16.3330   0.0010   7.51   0.06   2.9795   0.1069  21.00   0.06 -44.78   0.05
    71216093982249984  54.3000  26.7745  16.3346   0.0009   7.09   0.08   3.1325   0.1179  20.57   0.10 -43.83   0.09
    65005846150835200  56.8616  23.6339  16.3358   0.0009   7.20   0.07   3.1281   0.0726  19.56   0.08 -43.41   0.06
    70274190474468864  56.8684  26.5348  16.3381   0.0015   7.37   0.06   2.9358   0.0768  20.17   0.08 -46.31   0.06
    66289044940711168  60.4828  24.7339  16.3394   0.0012   7.21   0.07   3.0206   0.1071  18.82   0.08 -42.24   0.04
    66521381194879232  57.0555  23.9795  16.3409   0.0009   7.55   0.06   2.9869   0.0741  19.66   0.07 -45.84   0.05
    65010519075247616  56.8446  23.7351  16.3429   0.0016   7.48   0.06   2.9733   0.0741  20.22   0.06 -45.79   0.05
    63627264728628224  57.8193  21.0595  16.3464   0.0008   7.29   0.07   2.9307   0.0890  19.48   0.08 -44.73   0.04
    66167205308371328  59.7352  24.3088  16.3566   0.0012   7.56   0.07   2.9824   0.0815  19.87   0.08 -46.53   0.05
    66801623517294848  56.5415  24.6737  16.3579   0.0034   7.53   0.12   -99.99   -99.99  16.74   0.58 -43.54   0.32
    66658240329321088  57.7651  24.5430  16.3607   0.0009   7.47   0.06   2.9431   0.1002  19.25   0.07 -46.17   0.05
    67527885307288192  59.2152  26.8072  16.3627   0.0018   7.30   0.08   2.8978   0.0813  18.49   0.07 -45.39   0.06
    65237911823760640  55.8193  23.8336  16.3650   0.0033   7.27   0.07   2.9644   0.0460  20.11   0.09 -45.42   0.06
    64128294135554688  57.0239  22.6358  16.3727   0.0020   7.27   0.07   2.9876   0.0824  19.48   0.08 -45.45   0.05
    64943758103791104  57.3858  23.4112  16.3829   0.0007   7.49   0.07   3.1141   0.1076  20.36   0.08 -45.12   0.05
    63632178171114624  57.4600  20.9665  16.3833   0.0007   7.38   0.06   2.9521   0.1153  19.64   0.06 -45.24   0.04
    65232757863112192  55.9127  23.7346  16.3853   0.0013   7.39   0.08   3.1662   0.0936  20.47   0.10 -45.17   0.07
    64136063734692224  57.3610  22.8484  16.3885   0.0009   7.47   0.06   2.8685   0.0915  19.04   0.08 -45.88   0.05
    68303728198686080  56.0795  24.5883  16.3973   0.0011   7.29   0.06   2.9261   0.0952  19.38   0.07 -45.98   0.05
    66560349435890176  57.6379  24.3392  16.4008   0.0010   7.62   0.07   2.8873   0.1156  19.41   0.06 -46.91   0.05
    64962174923490304  56.8842  23.3063  16.4116   0.0010   7.34   0.06   2.8912   0.0650  20.73   0.07 -45.43   0.05
    64449321467581056  55.5071  22.3906  16.4146   0.0012   7.52   0.06   2.9703   0.0940  21.50   0.07 -46.91   0.05
    69294010218010240  54.0222  25.3508  16.4183   0.0013   7.59   0.06   2.9261   0.0933  21.29   0.07 -46.61   0.06
    64987876007763968  57.0636  23.4347  16.4186   0.0012   7.35   0.07   2.8655   0.0830  18.68   0.08 -45.77   0.07
    63391178965446656  55.6238  20.8109  16.4326   0.0009   7.48   0.08   3.0170   0.1915  19.64   0.10 -46.75   0.07
    65078929312363392  55.6767  23.3390  16.4355   0.0054   7.48   0.10   2.8480   0.0142  20.65   0.10 -46.35   0.07
    65775195052996608  59.6048  24.0161  16.4372   0.0011   7.48   0.08   3.0068   0.0980  19.66   0.09 -45.63   0.05
    66532621126978304  57.2563  24.1938  16.4435   0.0009   7.26   0.06   2.9395   0.1006  17.89   0.08 -46.60   0.05
    64797523056344064  56.2863  22.6416  16.4534   0.0013   7.47   0.07   3.0058   0.0898  22.01   0.08 -46.66   0.06
    69942515919994368  56.1379  25.7525  16.4593   0.0008   7.15   0.06   2.9977   0.0988  19.72   0.08 -44.84   0.06
    65108714911246720  55.0404  23.1755  16.4599   0.0011   7.43   0.06   2.8729   0.1018  19.68   0.08 -44.70   0.06
    65275020341243520  56.1994  24.2145  16.4603   0.0013   7.23   0.07   3.0200   0.0629  19.30   0.08 -44.73   0.06
    69947635521777152  56.9057  25.3338  16.4612   0.0010   7.21   0.07   3.0448   0.1127  18.45   0.09 -45.72   0.05
    69934334006064768  56.0449  25.6271  16.4622   0.0008   7.32   0.06   3.0413   0.2015  19.60   0.07 -46.15   0.05
    66659271121456768  57.8917  24.5690  16.4685   0.0010   7.42   0.07   2.9859   0.0966  20.34   0.09 -46.72   0.05
    66786539592171392  56.6027  24.4794  16.4712   0.0007   7.32   0.06   2.8935   0.0848  20.31   0.09 -45.75   0.05
    65701527774387840  58.5937  23.6365  16.4734   0.0008   7.41   0.06   2.9706   0.1300  18.37   0.07 -45.98   0.05
    66473178779856768  58.1390  23.8517  16.4765   0.0007   7.44   0.06   2.9269   0.1232  19.55   0.07 -44.83   0.04
    70077270518065920  56.8415  26.3797  16.4771   0.0013   7.54   0.06   2.9439   0.1215  20.68   0.07 -46.72   0.05
    65720734868130816  58.3506  23.7994  16.4788   0.0014   7.31   0.06   2.9821   0.1058  20.13   0.07 -44.91   0.05
    65289279632598016  55.9657  24.2376  16.4799   0.0025   7.26   0.06   3.1174   0.0707  18.74   0.07 -45.78   0.05
    68452265347345664  54.3600  24.5668  16.4826   0.0015   7.68   0.06   2.9601   0.0995  21.87   0.07 -47.39   0.05
    63953819680971008  57.0735  22.0668  16.4832   0.0012   7.60   0.05   2.9619   0.1177  20.28   0.07 -45.30   0.05
    68233531252642432  55.1124  24.2371  16.4839   0.0024   7.45   0.07   3.0039   0.0915  20.51   0.09 -45.81   0.05
    69906713072633856  55.9700  25.4916  16.4852   0.0009   7.23   0.06   2.9181   0.1330  20.38   0.07 -45.44   0.04
    68195598101454336  54.5102  23.9097  16.4952   0.0008   7.51   0.06   2.8842   0.1075  21.55   0.07 -44.71   0.05
    65008388771477120  56.7193  23.6451  16.4974   0.0010   7.26   0.06   3.2339   0.0999  19.34   0.07 -45.10   0.05
    66522381924952704  57.0277  24.0017  16.5016   0.0012   7.19   0.06   2.9572   0.0724  19.08   0.08 -44.48   0.05
    66886011036187392  58.0069  25.0246  16.5034   0.0009   7.57   0.07   2.9461   0.1306  18.58   0.09 -46.95   0.07
    64857721317916032  56.4875  23.0246  16.5046   0.0009   7.39   0.08   3.0125   0.1011  20.84   0.09 -46.31   0.06
    66522107047046656  57.0384  23.9778  16.5136   0.0009   7.27   0.06   2.8769   0.0958  18.50   0.09 -46.78   0.06
    65297251091930624  56.3333  24.4733  16.5195   0.0010   7.34   0.08   3.0402   0.0829  20.59   0.10 -44.04   0.06
    65241863193865856  56.0507  23.8769  16.5229   0.0009   7.42   0.06   2.9921   0.1133  19.99   0.07 -45.11   0.06
    65210389673469312  56.7325  23.9399  16.5231   0.0012   7.00   0.08   3.1498   0.0654  19.46   0.09 -42.19   0.07
    70457877637565824  57.0694  26.5031  16.5253   0.0008   7.77   0.07   3.0226   0.1262  20.78   0.09 -49.07   0.05
    67054305033161344  59.4291  25.3851  16.5265   0.0014   7.46   0.09   2.9941   0.0819  19.26   0.09 -45.63   0.05
    69807963184755840  56.2548  24.7779  16.5270   0.0009   7.48   0.06   2.9899   0.0948  20.70   0.08 -46.87   0.05
    70127955428529536  55.7710  25.7429  16.5279   0.0011   7.53   0.08   3.0445   0.1158  20.49   0.08 -47.00   0.07
    66642641008348416  58.0732  24.4553  16.5356   0.0008   7.41   0.06   3.0047   0.1109  19.25   0.08 -45.38   0.05
    69985499953396480  57.3423  25.7937  16.5362   0.0009   6.94   0.07   2.9830   0.1092  19.41   0.07 -43.08   0.05
    65830548591559936  59.1205  24.0316  16.5381   0.0010   7.35   0.06   2.9411   0.1158  20.14   0.08 -46.43   0.05
    66429232674604544  57.6140  23.3790  16.5418   0.0012   7.23   0.07   3.0028   0.1003  19.84   0.08 -44.85   0.05
    71079441007018880  55.5526  26.8290  16.5443   0.0009   7.09   0.09   3.2140   0.1106  19.36   0.08 -43.63   0.06
    69985637392346496  57.3868  25.7962  16.5449   0.0009   7.37   0.07   2.9255   0.1125  19.71   0.08 -46.36   0.05
    64967569402404480  56.8142  23.4348  16.5484   0.0011   7.07   0.07   3.0180   0.1041  20.61   0.08 -46.19   0.06
    63585036608738048  56.2204  21.5710  16.5487   0.0010   7.79   0.06   3.2188   0.1128  21.32   0.08 -47.13   0.06
    64795289673433728  56.5578  22.7053  16.5535   0.0009   7.45   0.07   3.1778   0.1257  19.32   0.08 -46.23   0.06
    64441143849872512  55.4120  22.2777  16.5564   0.0008   7.50   0.07   2.9938   0.0965  21.01   0.08 -44.60   0.06
    64215125490886656  55.2059  21.2152  16.5620   0.0011   7.34   0.06   3.0648   0.1216  20.56   0.07 -43.77   0.05
    66834054814431232  56.7479  24.8793  16.5636   0.0021   7.47   0.16   3.2476   0.0985  20.28   0.17 -45.47   0.13
    65603946117575936  58.2568  22.9799  16.5645   0.0011   7.42   0.07   3.0563   0.1351  18.68   0.08 -45.23   0.05
    69841257769938944  56.5828  24.9835  16.5709   0.0028   7.00   0.28   3.0229   0.0776  18.49   0.37 -45.94   0.24
    66659408560406528  57.9130  24.5913  16.5716   0.0006   7.35   0.06   2.9861   0.1226  19.76   0.09 -44.27   0.05
    65058760147520000  56.0389  23.1462  16.5743   0.0014   7.25   0.09   3.0747   0.1044  19.62   0.08 -44.38   0.07
    70938810893886208  54.8435  26.1932  16.5763   0.0009   7.30   0.09   2.9238   0.0975  20.81   0.08 -46.98   0.07
    70403589251055232  57.6655  26.5722  16.5771   0.0009   7.43   0.08   2.9548   0.0675  20.43   0.08 -46.53   0.05
    66531178017967872  57.1918  24.1700  16.5807   0.0011   7.27   0.08   2.9257   0.1025  19.05   0.10 -45.25   0.06
    70088819686490496  55.5143  25.3774  16.5824   0.0015   7.21   0.08   3.1686   0.0886  20.09   0.10 -43.88   0.07
    65254885534508672  55.6744  24.0042  16.5829   0.0011   7.36   0.06   2.9096   0.1025  19.45   0.08 -46.51   0.05
    68185221460637824  55.1930  24.1570  16.5843   0.0010   7.31   0.07   2.9705   0.0619  21.15   0.09 -45.72   0.07
    65626623544976768  58.6557  23.2256  16.5857   0.0019   7.14   0.07   3.0511   0.0850  19.01   0.09 -43.62   0.05
    66697547870378368  58.0473  24.9300  16.5860   0.0008   7.72   0.07  -0.4035   0.1131  21.71   0.09 -47.76   0.05
    69856272976786560  56.6967  25.3479  16.5927   0.0010   7.56   0.07   3.1942   0.1402  20.88   0.09 -46.92   0.06
    66483761579269888  57.9794  23.9615  16.5948   0.0007   7.52   0.07   2.9743   0.1133  18.94   0.07 -46.25   0.05
    70146853284493312  55.7363  25.9805  16.5979   0.0020   7.21   0.11   3.0539   0.0601  21.23   0.14 -45.77   0.09
    66926211929978880  57.1836  25.1061  16.5983   0.0011   7.34   0.06   2.9636   0.1119  18.28   0.11 -46.00   0.06
    68117635855255168  54.9113  23.3888  16.5987   0.0010   7.38   0.07   2.9965   0.1058  20.48   0.09 -44.51   0.07
    64720179284934016  55.0994  23.0690  16.6042   0.0009   7.41   0.07   2.9510   0.1174  20.74   0.08 -44.93   0.06
    63705433133130368  57.2010  21.4111  16.6049   0.0013   7.14   0.06   3.0054   0.1226  19.17   0.08 -43.50   0.05
    65779971056668032  59.3878  23.9463  16.6050   0.0008   7.76   0.07   3.0123   0.1377  19.65   0.09 -48.10   0.05
    69968113925681408  56.8878  25.6383  16.6065   0.0012   7.16   0.06   3.0747   0.1098  18.80   0.08 -44.16   0.05
    66515922294233728  57.4813  24.1012  16.6153   0.0011   7.31   0.07   2.9840   0.0961  18.96   0.09 -43.54   0.05
    63999999169130112  56.6306  22.3053  16.6159   0.0009   7.43   0.06   3.2331   0.0935  19.54   0.08 -46.41   0.06
    66702048996405632  58.3521  25.0351  16.6306   0.0008   7.46   0.08   3.2042   0.1266  19.22   0.09 -46.07   0.06
    66546742979468416  57.9264  24.3613  16.6313   0.0008   7.34   0.07   2.9189   0.1443  19.79   0.08 -44.49   0.05
    67998201404864896  53.1764  23.5666  16.6423   0.0009   7.26   0.08   3.1520   0.1324  20.55   0.10 -44.63   0.07
    66788669895935616  56.5960  24.6049  16.6436   0.0009   7.31   0.07   2.9112   0.0691  18.98   0.09 -43.61   0.06
    65012408860856832  56.9361  23.7007  16.6482   0.0011   7.25   0.08   3.0388   0.0894  20.33   0.08 -45.22   0.06
    64956127609659008  56.4558  23.1429  16.6529   0.0009   7.62   0.07   2.8564   0.0750  21.00   0.09 -45.23   0.05
    66738023641737088  56.9575  24.4285  16.6531   0.0014   7.34   0.08   3.0433   0.0905  20.41   0.09 -45.89   0.07
    66483795939004416  57.9932  23.9719  16.6543   0.0008   7.32   0.07   2.9777   0.1158  17.54   0.07 -45.79   0.05
    69704643451409792  53.6981  26.3703  16.6544   0.0013   7.38   0.06   2.9519   0.1069  20.76   0.08 -45.31   0.07
    69951449452730752  56.8580  25.4406  16.6552   0.0011   7.24   0.08   3.3347   0.1056  20.06   0.11 -45.20   0.07
    64027143362491008  56.9362  22.3980  16.6564   0.0012   7.55   0.07   3.1401   0.1115  21.06   0.09 -46.67   0.06
    68170721650939264  55.0786  23.9064  16.6586   0.0010   7.51   0.08   2.9472   0.1535  20.97   0.08 -46.64   0.06
    68475904847290240  53.7935  24.5317  16.6671   0.0009   7.17   0.08   3.0019   0.0941  20.71   0.08 -42.99   0.06
    51765595848971648  59.2909  21.6074  16.6711   0.0011   7.21   0.07   3.0680   0.0957  18.32   0.10 -43.95   0.06
    66745754582838272  57.3650  24.4036  16.6729   0.0008   7.40   0.07   3.0495   0.1270  19.23   0.07 -44.36   0.05
    66560727393001216  57.7278  24.3653  16.6795   0.0009   7.47   0.07   2.9675   0.1428  19.17   0.07 -47.10   0.05
    66801623517295104  56.5363  24.6757  16.6805   0.0014   7.37   0.09   2.9957   0.0605  20.87   0.10 -45.69   0.07
    69502298951642496  54.4071  26.3510  16.6821   0.0008   7.72   0.07   2.9965   0.0953  22.01   0.08 -48.34   0.06
    65298483745290368  56.2255  24.4462  16.6878   0.0013   7.69   0.07   2.9234   0.0559  19.85   0.09 -46.02   0.07
    64963377514329984  56.8418  23.3600  16.6882   0.0013   7.46   0.07   3.0536   0.1133  21.31   0.08 -44.50   0.06
    66791659193405952  56.9414  24.6335  16.6910   0.0008   7.56   0.09   3.2025   0.1182  18.29   0.10 -45.16   0.08
    65004437401569664  56.7425  23.5606  16.6947   0.0011   7.36   0.06   2.8807   0.0871  20.16   0.08 -46.01   0.06
    65112739296356608  55.1096  23.3579  16.7002   0.0012   7.11   0.07   3.1022   0.0870  21.19   0.09 -44.56   0.07
    66779564565300224  57.3414  24.9119  16.7003   0.0007   7.40   0.07   2.9735   0.1170  20.54   0.10 -45.85   0.06
    66485582645439104  57.7424  23.9284  16.7090   0.0008   7.21   0.06   3.0027   0.1727  18.43   0.08 -43.31   0.05
    69996976105980800  57.3971  25.9928  16.7220   0.0007   7.55   0.07   3.0908   0.1506  20.63   0.09 -46.82   0.06
    69918979499309952  56.2877  25.5468  16.7268   0.0011   7.49   0.07   3.0091   0.1153  19.88   0.09 -45.45   0.06
    65014985841292032  57.0724  23.8064  16.7351   0.0012   7.16   0.08   2.9956   0.0912  19.84   0.09 -43.43   0.06
    65047043476608128  55.3599  23.1339  16.7367   0.0015   7.18   0.07   3.1456   0.0989  20.52   0.09 -43.97   0.06
    66905561723623808  57.9019  25.2278  16.7391   0.0016   7.57   0.22   3.0516   0.0549  16.89   0.29 -44.14   0.17
    66792999222948992  56.8685  24.6757  16.7392   0.0010   7.37   0.07   2.9624   0.0881  19.22   0.07 -47.20   0.06
    66712253837994880  57.0268  24.1142  16.7403   0.0012   7.22   0.08   2.9884   0.0564  20.11   0.11 -46.85   0.06
    65136791113382912  55.7039  23.5800  16.7430   0.0014   7.41   0.09   3.0774   0.1458  21.68   0.10 -46.49   0.07
    70189837317110016  55.0456  26.1112  16.7432   0.0010   7.12   0.08   3.0389   0.1152  20.13   0.09 -43.72   0.07
    70334384440377472  56.2676  26.6789  16.7432   0.0011   7.30   0.07   3.0471   0.1084  20.27   0.08 -46.11   0.06
    68395606138958592  55.4053  25.1423  16.7538   0.0011   7.52   0.08   3.0822   0.1031  20.63   0.12 -46.29   0.07
    65552681387907200  59.8292  23.5232  16.7609   0.0008   7.49   0.07   3.0649   0.1251  19.11   0.10 -46.42   0.05
    66710948167949696  56.8939  24.0396  16.7733   0.0010   7.49   0.07   2.9070   0.0744  19.01   0.09 -44.97   0.06
    67085641114472320  58.5479  25.3117  16.7776   0.0009   7.44   0.06   3.0865   0.1381  19.46   0.08 -45.61   0.05
    64656201452146304  54.9367  22.6541  16.7806   0.0011   7.60   0.09   3.0837   0.1164  20.75   0.09 -46.50   0.06
    68514559552895488  54.3428  24.9043  16.7850   0.0014   7.15   0.07   2.9700   0.1314  20.01   0.10 -43.75   0.07
    63717665199974016  57.3439  21.6321  16.7902   0.0009   7.56   0.07   3.1923   0.1166  20.41   0.08 -46.36   0.05
    65000863988835200  57.0374  23.7063  16.7951   0.0017   7.55   0.08   3.0858   0.0867  20.94   0.09 -47.28   0.07
    65277975278721408  56.4178  24.2889  16.7966   0.0011   7.48   0.08   2.6369   0.0378  21.80   0.11 -45.31   0.07
    66452047540860160  57.3802  23.6886  16.7967   0.0009   7.36   0.07   3.1152   0.1065  19.96   0.10 -44.52   0.06
    66451429065390080  57.3743  23.6485  16.7971   0.0017   7.40   0.09   3.1768   0.1265  19.23   0.12 -46.27   0.07
    64259518272776576  54.7646  21.4221  16.8002   0.0012   7.50   0.07   3.1410   0.1389  21.51   0.09 -45.63   0.06
    66523103479455744  57.1327  24.0328  16.8034   0.0017   7.14   0.08   3.0418   0.0725  18.54   0.10 -44.38   0.06
    70201725786644608  55.7251  26.1377  16.8072   0.0011   7.66   0.08   3.0683   0.1260  19.96   0.10 -46.85   0.06
    65279418387728896  56.4640  24.2955  16.8102   0.0017   7.41   0.08   2.9922   0.0651  18.66   0.11 -44.19   0.07
    66523103479455232  57.1408  24.0328  16.8146   0.0008   7.07   0.08   2.9588   0.1181  19.30   0.11 -44.18   0.06
    64840541448791424  55.8293  22.7861  16.8161   0.0017   7.56   0.08   3.0729   0.0639  20.64   0.10 -46.40   0.07
    70060610341280128  56.9329  26.2240  16.8171   0.0014   7.12   0.07   3.0455   0.0996  20.06   0.08 -44.78   0.06
    66648001127514368  58.1802  24.4661  16.8203   0.0010   7.33   0.07   3.0431   0.1117  18.09   0.10 -44.69   0.06
    66755959425257856  57.5760  24.5875  16.8213   0.0008   7.55   0.08   3.0035   0.1380  19.59   0.09 -46.29   0.06
    66797156751286912  56.8186  24.7471  16.8277   0.0021   7.32   0.10   3.3351   0.0851  21.14   0.12 -46.17   0.08
    64720625961541120  54.9572  23.0572  16.8290   0.0010   7.38   0.08   3.0872   0.1197  21.09   0.09 -44.75   0.06
    69859124835119360  56.4665  25.1670  16.8310   0.0012   7.37   0.08   3.1244   0.1056  18.78   0.08 -45.50   0.06
    65038281743395584  55.7154  23.1453  16.8310   0.0010   7.32   0.08   3.3351   0.1021  19.91   0.09 -43.61   0.06
    65101606741121792  55.3583  23.2598  16.8356   0.0013   7.35   0.06   3.1384   0.1343  21.43   0.08 -45.77   0.06
    71100404743364992  55.4854  27.0493  16.8443   0.0011   7.58   0.09   3.0137   0.1115  21.17   0.09 -47.08   0.07
    70271854012150912  56.5990  26.5729  16.8460   0.0016   7.53   0.07   3.0999   0.1086  19.27   0.09 -46.89   0.06
    68448142178730752  54.5544  24.6379  16.8470   0.0012   7.33   0.08   3.0869   0.1543  21.09   0.10 -45.71   0.07
    64988322684358144  57.0946  23.4617  16.8472   0.0011   7.51   0.08   3.1535   0.1093  20.59   0.08 -45.14   0.06
    66533170882790784  57.2976  24.2400  16.8510   0.0010   7.19   0.07   3.0044   0.1281  19.36   0.09 -45.80   0.05
    66714418501518848  56.8724  24.1141  16.8533   0.0027   7.31   0.10   2.0879   0.0135  20.94   0.13 -44.54   0.09
    68183331674900864  55.1068  24.0999  16.8612   0.0015   7.74   0.08   3.0652   0.0802  21.32   0.11 -47.16   0.07
    65018417518780672  56.8819  23.8718  16.8623   0.0013   7.34   0.09   3.0883   0.1033  19.27   0.10 -46.36   0.07
    66525061984664832  57.3201  24.0161  16.8683   0.0020   7.58   0.13   3.1020   0.0462  21.35   0.17 -45.86   0.10
    66887660303617408  58.0110  25.1040  16.8688   0.0011   7.41   0.09   3.2156   0.0681  18.40   0.10 -45.28   0.08
    64129294866302336  56.9757  22.6569  16.8719   0.0011   7.33   0.08   3.0408   0.0801  21.16   0.10 -46.78   0.07
    66497952151148544  58.0187  24.2442  16.8739   0.0009   7.51   0.08   2.9687   0.1258  19.03   0.11 -44.58   0.07
    66823132713476480  56.8995  24.8740  16.8739   0.0012   7.43   0.09   3.0793   0.0721  20.36   0.10 -44.68   0.07
    66715827250786432  56.8834  24.1734  16.8774   0.0018   7.49   0.11   3.0140   0.0702  20.57   0.16 -45.74   0.09
    68162028637205888  55.3307  23.8615  16.8822   0.0011   7.41   0.09   3.1227   0.1639  20.09   0.10 -43.36   0.07
    64401389632616960  55.3478  22.0315  16.8891   0.0014   7.30   0.07   3.3004   0.1079  19.50   0.09 -44.14   0.07
    71103428400426368  55.4711  27.0785  16.8932   0.0013   7.35   0.10   3.1389   0.0979  20.29   0.10 -45.68   0.07
    65223515093523328  56.5979  24.0307  16.8941   0.0013   7.37   0.09   3.0726   0.0801  19.23   0.09 -44.21   0.08
    67368834079044224  57.8280  26.0542  16.8995   0.0007   7.27   0.07   3.0912   0.1230  18.95   0.10 -46.07   0.06
    64665203703566848  55.1801  22.8315  16.9000   0.0010   7.38   0.08   3.1137   0.1139  20.70   0.10 -44.36   0.06
    70495707709395584  57.5268  26.9717  16.9179   0.0012   7.47   0.08   3.0637   0.1420  19.55   0.08 -45.64   0.06
    67540495331120128  58.9998  26.9998  16.9235   0.0008   7.49   0.09   3.0710   0.1424  19.04   0.10 -45.36   0.06
    66737576965143296  56.9070  24.4063  16.9235   0.0013   7.34   0.11   3.2406   0.0943  20.07   0.15 -47.77   0.09
    68600321460320768  55.0461  25.3906  16.9254   0.0011   7.54   0.08   3.0742   0.1075  20.39   0.11 -45.91   0.07
    66565778274538624  57.5449  24.4780  16.9258   0.0010   7.40   0.10   3.1714   0.1552  18.49   0.10 -45.29   0.09
    68334617603435648  55.1088  24.5368  16.9258   0.0010   7.03   0.08   2.9326   0.0792  19.97   0.09 -43.83   0.08
    68660554081641472  55.0250  25.6723  16.9285   0.0012   7.35   0.07   3.0768   0.1059  20.99   0.10 -45.58   0.07
    69351219182301184  53.5562  25.4236  16.9291   0.0011   7.31   0.08   3.0932   0.0950  20.97   0.12 -45.56   0.09
    64843805623922688  55.8549  22.8955  16.9343   0.0012   7.53   0.07   3.1049   0.1414  20.22   0.09 -46.16   0.06
    71056252479453056  54.6161  26.8569  16.9379   0.0012   7.09   0.10   3.1599   0.1545  20.12   0.13 -45.03   0.09
    66960743466922624  57.5615  25.4248  16.9392   0.0011   7.44   0.09   3.1632   0.1390  19.42   0.10 -45.38   0.08
    66567427541958784  57.7292  24.5508  16.9554   0.0008   6.97   0.08   3.0627   0.1346  17.49   0.10 -42.37   0.07
    64951626483855744  56.5902  23.0668  16.9563   0.0025   7.38   0.14   3.3357   0.0970  19.40   0.20 -45.68   0.12
    70403589251055488  57.6655  26.5715  16.9569   0.0007   7.62   0.09   -99.99   -99.99  19.31   0.09 -47.13   0.06
    66885942316710784  58.0150  25.0203  16.9571   0.0011   7.35   0.08   3.0880   0.1446  19.59   0.11 -46.49   0.07
    64346276612274816  55.6849  21.8534  16.9679   0.0013   7.60   0.07   3.1351   0.0932  20.81   0.09 -46.61   0.07
    64168705486089216  57.6160  23.0651  16.9690   0.0008   7.25   0.07   3.0461   0.1235  18.27   0.08 -44.10   0.05
    69834282744302208  56.2621  25.0887  16.9738   0.0015   7.39   0.08   3.1722   0.1089  20.69   0.08 -45.79   0.06
    69837134602589952  56.2147  25.0878  16.9763   0.0012   7.16   0.08   3.1792   0.1253  19.55   0.08 -45.86   0.07
    66763965244167808  57.0898  24.5786  16.9779   0.0015   7.30   0.09   2.9699   0.0659  18.46   0.10 -45.79   0.08
    65169943964429952  56.2783  23.6141  16.9888   0.0015   7.23   0.09   3.4484   0.1089  19.07   0.12 -44.98   0.08
    65088275162687104  55.7559  23.4917  16.9967   0.0013   7.50   0.09   3.0465   0.1170  20.33   0.10 -46.81   0.07
    66734725106867968  56.8144  24.3918  16.9974   0.0015   6.95   0.12   3.3264   0.1348  20.31   0.15 -45.22   0.10
    67381787700522240  58.3981  26.1188  17.0038   0.0009   7.16   0.10   3.3380   0.1450  17.59   0.10 -45.24   0.06
    66782931820393216  56.7513  24.4734  17.0103   0.0017   7.52   0.12   3.1241   0.0833  19.24   0.16 -44.79   0.10
    68186114813689344  55.2517  24.2263  17.0182   0.0010   7.25   0.08   3.1806   0.1359  20.67   0.11 -44.92   0.08
    65173620458875008  56.4627  23.6213  17.0189   0.0024   7.22   0.11   2.7246   0.0390  20.37   0.13 -44.82   0.11
    68261053403709312  55.5747  24.1159  17.0224   0.0010   7.32   0.08   3.1170   0.1072  20.99   0.10 -45.20   0.07
    68322454256073344  56.0457  24.8126  17.0237   0.0013   7.34   0.10   2.9751   0.0906  19.09   0.14 -44.40   0.08
    65202383854448384  56.4967  23.8129  17.0395   0.0012   7.58   0.10   2.7927   0.0839  20.46   0.11 -46.75   0.10
    64021714523841280  56.8352  22.3656  17.0398   0.0011   7.33   0.09   3.2313   0.1397  19.47   0.10 -46.25   0.08
    64967603762044928  56.7897  23.4322  17.0424   0.0012   7.31   0.08   3.0634   0.1248  20.74   0.09 -43.90   0.07
    65393698877913728  58.6017  22.6889  17.0431   0.0009   7.22   0.08   3.1978   0.1112  19.38   0.09 -45.08   0.06
    66740497542906368  56.8840  24.4049  17.0433   0.0010   7.58   0.11   3.0123   0.1037  19.45   0.13 -46.58   0.09
    64667535869958784  55.2271  22.9070  17.0434   0.0013   7.20   0.08   3.1545   0.1226  19.80   0.10 -44.31   0.07
    65963348980559616  60.0376  24.0569  17.0456   0.0008   7.77   0.09   3.0739   0.1335  19.04   0.09 -48.46   0.06
    66521179334108928  57.1241  23.9681  17.0466   0.0011   7.25   0.09   3.0934   0.1232  19.51   0.11 -44.30   0.08
    68385057699293056  55.4463  25.0059  17.0512   0.0013   7.51   0.10   3.1405   0.0927  21.94   0.14 -45.31   0.09
    66728128037119616  56.8256  24.2308  17.0565   0.0018   7.53   0.13   3.3392   0.0637  18.02   0.20 -46.55   0.12
    66729674225341696  56.8547  24.2546  17.0567   0.0014   7.55   0.10   3.0546   0.1225  21.09   0.13 -46.03   0.08
    67103405099117568  59.0660  25.4875  17.0586   0.0014   7.34   0.12   3.2046   0.0942  17.70   0.14 -43.36   0.09
    64059407158605568  57.3978  22.3905  17.0587   0.0010   7.40   0.09   3.0556   0.0984  19.47   0.11 -45.00   0.07
    65011962184337664  56.9666  23.6632  17.0588   0.0013   7.81   0.11   3.1216   0.0799  20.61   0.11 -47.07   0.09
    65037731987586304  55.6849  23.1043  17.0589   0.0013   7.65   0.09   3.2425   0.1406  20.18   0.09 -46.43   0.07
    66468918172339328  57.8928  23.7970  17.0619   0.0008   7.24   0.08   3.0968   0.1849  19.11   0.10 -45.42   0.06
    67576332537157888  53.1374  22.3033  17.0683   0.0013   7.21   0.08   3.1384   0.1443  20.76   0.14 -43.60   0.08
    68513356962056704  54.3779  24.8483  17.0715   0.0012   7.65   0.08   3.1822   0.1211  22.35   0.12 -46.41   0.09
    67368353043627648  57.8249  26.0227  17.0772   0.0012   7.31   0.10   3.2816   0.1165  19.31   0.15 -43.89   0.08
    64984951133439232  56.5529  23.5870  17.0922   0.0011   7.28   0.09   3.2279   0.1009  20.86   0.10 -44.74   0.07
    68268165869533568  55.7358  24.2292  17.0948   0.0011   7.54   0.09   3.1784   0.1350  19.90   0.09 -46.99   0.07
    66469742806047744  57.9134  23.8549  17.0951   0.0008   7.57   0.09   3.3207   0.1378  18.86   0.11 -46.43   0.07
    68624613795266432  54.6010  25.3302  17.0968   0.0012   7.14   0.09   3.2256   0.1218  19.26   0.10 -44.09   0.07
    68591456647799552  55.3529  25.3848  17.0998   0.0013   7.11   0.10   3.0725   0.1241  19.45   0.14 -43.17   0.09
    65053915424355584  55.5641  23.1918  17.1049   0.0011   7.25   0.10   3.2087   0.1505  19.93   0.11 -45.17   0.08
    65223583812996864  56.6481  24.0263  17.1061   0.0023   7.50   0.18   3.2614   0.0935  19.07   0.19 -45.64   0.15
    65189739470654464  56.2709  23.7683  17.1092   0.0012   7.50   0.09   3.3935   0.1317  20.58   0.10 -46.43   0.07
    70433241705178240  58.1743  26.7695  17.1106   0.0012   7.39   0.08   3.1806   0.1427  18.96   0.12 -47.62   0.09
    64874454510493440  56.3917  23.1850  17.1109   0.0012   7.39   0.09   3.2422   0.1034  19.87   0.11 -45.28   0.07
    64092907903452800  57.7756  22.6334  17.1264   0.0009   7.50   0.09   3.1440   0.1234  20.88   0.11 -45.91   0.07
    65267388182879104  56.2218  24.0183  17.1340   0.0011   7.57   0.10   2.9776   0.0709  20.62   0.11 -44.13   0.10
    68141408498321280  54.6438  23.6727  17.1384   0.0012   7.23   0.09   3.0782   0.1533  20.46   0.10 -45.04   0.08
    63449521800719488  55.7740  21.0302  17.1389   0.0010   7.66   0.10   3.1886   0.1422  19.37   0.12 -46.28   0.07
    69911867033651200  56.2551  25.3514  17.1406   0.0009   7.34   0.09   3.1177   0.1605  19.72   0.10 -46.17   0.08
    68168419548529920  55.3801  24.0567  17.1437   0.0013   7.86   0.09   3.1697   0.1323  21.79   0.12 -47.60   0.08
    65213172812266752  56.7428  24.0280  17.1448   0.0012   7.45   0.10   3.1639   0.1030  19.21   0.12 -43.36   0.08
    64653383953596032  55.0293  22.6464  17.1475   0.0013   7.40   0.10   3.1411   0.1183  20.85   0.10 -45.53   0.08
    66735446661374976  56.7829  24.3937  17.1614   0.0014   7.03   0.11   3.0484   0.0895  19.50   0.16 -44.45   0.10
    66593437863017984  58.1854  24.3497  17.1618   0.0011   7.34   0.08   3.1553   0.1500  18.29   0.11 -44.60   0.07
    65200283613608704  56.6155  23.8125  17.1620   0.0010   7.40   0.11   3.3705   0.1060  19.37   0.11 -43.87   0.08
    65257187636977536  55.6716  24.0284  17.1684   0.0016   7.17   0.09   3.2553   0.1176  21.02   0.11 -44.68   0.08
    66541142342159232  57.6769  24.2152  17.1688   0.0010   7.33   0.10   3.0610   0.1342  19.76   0.10 -44.79   0.07
    65269935099961600  56.4138  24.1389  17.1697   0.0010   7.26   0.09   3.0797   0.1091  19.60   0.10 -45.79   0.07
    65699569269925888  58.5114  23.5835  17.1711   0.0010   7.41   0.11   3.2016   0.1515  18.72   0.13 -46.11   0.09
    66490977124308480  57.9752  24.0474  17.1763   0.0025   6.89   0.14   -99.99   -99.99  19.48   0.15 -43.63   0.11
    68120418994061312  54.9214  23.4730  17.1771   0.0015   7.27   0.08   3.2481   0.1186  20.79   0.10 -44.54   0.08
    70175474946486784  55.0446  25.8248  17.1806   0.0010   7.08   0.09   3.0962   0.1207  18.87   0.10 -43.41   0.08
    68142374866825216  54.6426  23.7185  17.1834   0.0010   7.48   0.09   3.2663   0.0925  21.01   0.11 -46.69   0.09
    65544538129847936  59.3306  23.4603  17.1848   0.0008   7.14   0.09   3.1073   0.1342  18.18   0.10 -43.72   0.06
    64232271000313472  55.1576  21.4061  17.1850   0.0011   7.17   0.11   3.3437   0.1102  19.85   0.11 -44.28   0.07
    66788253282520192  56.5891  24.5644  17.1850   0.0015   7.18   0.11   3.2691   0.1203  19.25   0.16 -44.22   0.09
    67899520235887616  53.1576  23.4329  17.1886   0.0015   7.27   0.09   3.2414   0.1283  21.10   0.14 -44.38   0.09
    65772789871345024  59.5083  23.8983  17.1907   0.0010   7.49   0.09   3.2179   0.1382  19.00   0.11 -47.27   0.06
    66791624833561856  56.9352  24.6153  17.1915   0.0013   7.37   0.10   2.9639   0.1147  20.03   0.12 -43.50   0.10
    66728265476081408  56.7306  24.1878  17.1924   0.0014   7.23   0.15   3.5799   0.0982  20.39   0.17 -44.02   0.12
    64896101146708224  57.2112  23.0749  17.1941   0.0013   7.77   0.08   3.2383   0.1317  20.95   0.10 -48.33   0.07
    65280552259109760  56.3048  24.2564  17.1974   0.0013   7.83   0.12   3.1227   0.1045  22.40   0.13 -46.54   0.09
    67667935599570432  53.4576  22.9387  17.2012   0.0011   7.23   0.08   3.0366   0.1577  20.60   0.10 -44.50   0.07
    69992371901046400  57.4943  25.8960  17.2030   0.0008   7.55   0.09   3.1735   0.1158  21.59   0.11 -46.68   0.07
    68606918530067072  55.1358  25.4778  17.2128   0.0015   7.44   0.10   3.1731   0.1045  20.17   0.13 -46.17   0.09
    64981863053470592  56.5937  23.4854  17.2197   0.0016   7.15   0.09   3.3249   0.1740  19.86   0.10 -44.83   0.07
    58259414601023744  54.2953  21.2026  17.2201   0.0017   7.45   0.09   3.1985   0.1265  21.39   0.11 -44.71   0.09
    70123003329050880  55.9337  25.6636  17.2204   0.0012   7.66   0.13   3.1162   0.1518  20.67   0.13 -45.99   0.10
    66800244832257280  56.5238  24.6137  17.2244   0.0019   7.35   0.10   3.1212   0.0749  21.36   0.13 -45.16   0.09
    68262973252098304  55.4707  24.1234  17.2258   0.0014   7.27   0.11   3.0911   0.1095  19.99   0.15 -46.08   0.09
    66470567439742208  58.0780  23.8767  17.2305   0.0011   7.52   0.10   3.1836   0.1434  18.48   0.11 -45.77   0.07
    64900739711320960  56.9159  23.0011  17.2318   0.0012   7.46   0.10   3.0772   0.0782  18.69   0.13 -45.01   0.08
    67832346947351424  54.0462  23.8063  17.2400   0.0017   7.32   0.09   3.2489   0.1227  21.51   0.13 -44.74   0.08
    64909153549943296  57.0997  23.1355  17.2428   0.0013   7.44   0.09   3.1105   0.1126  18.03   0.11 -46.28   0.07
    68356367317952128  55.1657  24.7356  17.2434   0.0012   7.66   0.10   3.1731   0.0978  20.52   0.12 -46.59   0.09
    65349684053273600  59.6425  22.6696  17.2535   0.0012   7.39   0.11   3.3039   0.1379  19.17   0.14 -45.36   0.07
    68145776480904064  54.9522  23.7676  17.2554   0.0012   7.64   0.10   3.2274   0.0947  20.93   0.10 -46.91   0.07
    65807218329068544  58.8934  23.9744  17.2578   0.0010   7.10   0.09   3.1803   0.1762  18.51   0.11 -43.29   0.07
    69864313154046592  56.3152  25.2897  17.2718   0.0048   7.36   0.14   1.7594   0.0100  19.15   0.15 -47.95   0.11
    66714177981308800  56.8747  24.0969  17.2827   0.0051   7.31   0.16   1.6540   0.0149  19.55   0.21 -44.04   0.15
    64804360644343424  56.6684  22.8442  17.2844   0.0013   7.50   0.11   3.1541   0.0930  20.18   0.12 -46.93   0.09
    65147438335354624  55.3951  23.6375  17.2869   0.0011   7.35   0.10   3.0945   0.1114  20.70   0.11 -45.87   0.08
    66765855029760768  57.1891  24.6238  17.2897   0.0010   7.25   0.13   3.2268   0.1244  18.35   0.13 -47.15   0.11
    65042439271761280  55.4445  23.0220  17.2908   0.0015   7.38   0.09   3.2461   0.1133  21.82   0.12 -45.57   0.09
    65229184450247296  56.5191  24.1654  17.2912   0.0010   7.50   0.10   3.2111   0.1410  18.94   0.12 -44.62   0.08
    66628995894842624  58.6044  24.7120  17.2938   0.0063   7.60   0.46   3.4331   0.1259  20.33   0.52 -46.12   0.34
    65011481147922560  56.7755  23.7554  17.2944   0.0013   7.14   0.11   3.1274   0.0922  18.27   0.11 -43.56   0.08
    64574352259640192  54.4224  22.2885  17.2962   0.0013   7.42   0.12   3.3530   0.1171  20.24   0.13 -44.98   0.10
    65175480179315840  56.3647  23.6323  17.2975   0.0012   7.57   0.10   3.0939   0.0920  20.97   0.11 -45.66   0.08
    66111886130402944  61.1903  24.6884  17.2985   0.0014   7.36   0.12   -99.99   -99.99  16.00   0.14 -46.12   0.10
    65226092073881856  56.7249  24.1324  17.3031   0.0013   7.12   0.11   2.8261   0.0636  19.31   0.14 -44.32   0.09
    68367190635351936  55.6301  24.8225  17.3055   0.0011   7.38   0.09   3.2110   0.1624  20.14   0.11 -45.81   0.08
    63989691247627776  56.4131  22.0729  17.3064   0.0014   7.60   0.11   3.2858   0.1443  20.30   0.14 -45.66   0.10
    64915754917051520  57.3568  23.0471  17.3106   0.0016   7.54   0.09   3.1745   0.1163  21.64   0.10 -46.67   0.07
    70356580830628864  56.0206  26.9695  17.3151   0.0012   7.47   0.10   3.2658   0.1811  20.59   0.13 -45.55   0.08
    68298093201624960  55.8358  24.4429  17.3233   0.0016   7.58   0.11   3.2673   0.1326  21.34   0.11 -45.45   0.08
    68254765570883712  54.6907  24.4676  17.3235   0.0013   7.34   0.11   3.2182   0.1461  20.49   0.13 -46.14   0.09
    69930764889482752  56.1046  25.5676  17.3238   0.0019   7.32   0.12   3.4583   0.1113  20.87   0.13 -46.76   0.09
    64818203322590208  55.8644  22.6279  17.3265   0.0017   7.74   0.11   3.1690   0.0913  21.29   0.13 -48.16   0.09
    68828225308044288  52.7971  24.2322  17.3285   0.0014   7.64   0.11   3.1752   0.1713  22.44   0.12 -45.87   0.10
    70044456967585280  56.5421  26.0024  17.3328   0.0016   7.08   0.10   3.1882   0.1159  19.89   0.12 -45.07   0.09
    64734709159049600  54.9306  23.2069  17.3392   0.0013   7.24   0.11   3.0979   0.1307  20.62   0.13 -43.00   0.09
    64946025846426752  57.2033  23.4132  17.3475   0.0012   7.36   0.09   3.2199   0.1283  19.20   0.11 -47.02   0.08
    68556508497159936  55.0077  25.0720  17.3492   0.0033   7.26   0.17   3.4976   0.1336  20.46   0.18 -46.09   0.12
    64974574492213248  56.4287  23.3366  17.3637   0.0013   7.49   0.10   3.2475   0.1220  21.41   0.13 -45.05   0.08
    65280036863012864  56.4879  24.3501  17.3746   0.0014   7.11   0.13   3.3147   0.0769  19.18   0.17 -43.78   0.10
    65561473183104640  59.9965  23.6845  17.3767   0.0014   7.37   0.11   3.2325   0.1723  18.24   0.15 -44.88   0.08
    65263612908043392  55.8698  24.1516  17.3772   0.0012   7.60   0.10   3.2572   0.1206  20.97   0.10 -45.98   0.08
    68014964661425280  53.8179  23.7992  17.3782   0.0015   7.42   0.10   3.3748   0.1297  21.21   0.12 -46.59   0.08
    65254576296865152  55.6853  23.9708  17.3788   0.0016   7.30   0.09   3.1482   0.1219  19.71   0.12 -45.07   0.08
    65019246448775424  57.0245  23.8834  17.3789   0.0012   7.39   0.11   3.1116   0.1093  20.18   0.13 -43.47   0.08
    65008010814357248  56.6800  23.6226  17.3815   0.0011   7.33   0.10   3.1402   0.1162  19.03   0.11 -44.73   0.09
    64933759417767424  57.1842  23.2605  17.3853   0.0131   7.47   0.17   0.9156   0.0050  17.14   0.23 -42.41   0.17
    71151841271691904  55.3900  27.1638  17.3985   0.0013   7.50   0.14   3.4323   0.0959  20.87   0.15 -46.43   0.11
    64117784354039040  57.6050  22.6754  17.3992   0.0013   6.98   0.12   3.2050   0.0920  17.91   0.15 -43.82   0.09
    64990792288875264  56.9002  23.4739  17.4047   0.0013   7.55   0.10   3.1786   0.1568  19.30   0.11 -46.09   0.09
    68468203969427200  54.4480  24.8960  17.4058   0.0012   7.03   0.09   3.2277   0.1248  19.98   0.11 -43.85   0.09
    64588753286083328  53.9435  22.4137  17.4060   0.0013   7.10   0.12   3.2268   0.1445  20.77   0.14 -44.56   0.11
    68449757086421760  54.7258  24.7042  17.4073   0.0014   7.86   0.10   3.4549   0.0927  21.82   0.12 -46.97   0.09
    69898294936767488  55.6540  25.2325  17.4101   0.0015   7.34   0.13   3.2176   0.1402  19.84   0.14 -44.48   0.10
    66719194505127168  57.1480  24.2007  17.4130   0.0018   7.21   0.12   3.2321   0.1022  20.72   0.19 -45.72   0.10
    65216363971331072  56.4125  23.9501  17.4208   0.0014   7.63   0.10   3.1693   0.0843  19.58   0.11 -46.71   0.08
    69838131035001856  56.1341  25.1366  17.4249   0.0010   7.66   0.10   3.1728   0.1040  21.46   0.11 -48.07   0.08
    68584034944338560  55.3780  25.1977  17.4269   0.0022   7.05   0.14   3.2168   0.0470  20.27   0.18 -44.67   0.11
    65467778474649856  59.6292  23.0701  17.4316   0.0011   7.49   0.11   3.4310   0.1832  17.93   0.13 -45.94   0.09
    66915560410893440  58.0332  25.4650  17.4383   0.0011   6.95   0.11   3.2934   0.1727  17.67   0.12 -42.96   0.08
    66850517426494208  57.6702  24.6672  17.4397   0.0011   7.22   0.12   3.0729   0.1171  19.46   0.16 -44.38   0.10
    65264506261240448  55.8380  24.1857  17.4450   0.0011   7.54   0.10   3.1229   0.1507  19.33   0.10 -45.38   0.07
    65263097511969792  55.7986  24.1144  17.4513   0.0014   7.29   0.11   3.3752   0.1297  20.26   0.13 -45.77   0.09
    69912309413652864  56.2878  25.3748  17.4514   0.0015   7.41   0.13   3.7334   0.1263  20.70   0.13 -47.17   0.10
    65206674525036672  56.7516  23.8799  17.4521   0.0013   7.26   0.12   3.6359   0.0977  19.58   0.14 -45.50   0.09
    64966916567283456  56.7305  23.3802  17.4539   0.0018   7.29   0.12   3.1990   0.1432  18.86   0.14 -45.67   0.10
    68381793524163968  55.4161  24.8749  17.4623   0.0016   7.48   0.12   3.2758   0.1328  21.26   0.15 -46.41   0.10
    68559738312482048  54.8198  24.9606  17.4644   0.0015   7.31   0.12   3.4465   0.1750  20.23   0.13 -42.69   0.10
    66808839062339712  56.6867  24.7494  17.4649   0.0014   7.38   0.10   3.2633   0.1258  20.17   0.11 -44.18   0.09
    65225469302220800  56.7144  24.1043  17.4696   0.0018   7.42   0.14   3.2574   0.0972  21.45   0.18 -45.22   0.12
    70024356520465664  56.6347  25.8570  17.4768   0.0022   7.38   0.20   3.3127   0.1183  21.48   0.23 -46.61   0.19
    66757746131459200  57.5360  24.6715  17.4772   0.0009   7.31   0.11   3.1725   0.1644  19.46   0.13 -46.86   0.08
    67278158729741696  58.2450  25.4385  17.4818   0.0010   7.57   0.12   3.0576   0.1134  18.05   0.14 -46.66   0.10
    66717987616472704  56.9861  24.2587  17.4945   0.0015   7.43   0.12   3.2398   0.0872  20.51   0.16 -44.72   0.09
    69585140280997888  52.8242  26.0285  17.4964   0.0019   7.33   0.15   -99.99   -99.99  21.77   0.18 -44.68   0.17
    66445038154189952  57.7996  23.7452  17.5128   0.0009   7.36   0.12   3.1789   0.1617  18.66   0.16 -45.62   0.08
    64928674178659968  57.3841  23.2715  17.5135   0.0012   7.35   0.10   3.1949   0.1442  20.45   0.11 -44.87   0.08
    66982458821495424  57.6718  25.6583  17.5147   0.0008   7.55   0.12   3.2241   0.1578  20.20   0.14 -47.39   0.12
    67724697887107200  54.1601  23.1455  17.5164   0.0022   7.49   0.13   3.3112   0.1187  20.14   0.13 -44.89   0.09
    66880307319457408  57.6848  25.1179  17.5170   0.0013   7.10   0.15   3.6059   0.1598  18.83   0.20 -44.74   0.10
    64430939007563520  55.5443  22.3014  17.5206   0.0017   7.59   0.14   3.3550   0.1365  21.56   0.14 -49.05   0.10
    70215705904150272  55.2981  26.2718  17.5299   0.0013   7.13   0.11   3.2153   0.1262  19.35   0.14 -44.35   0.10
    63937700667501184  57.2624  21.9129  17.5306   0.0013   7.74   0.12   3.3087   0.0998  20.13   0.14 -48.43   0.10
    68268303308484224  55.7553  24.2477  17.5342   0.0013   7.47   0.11   3.2894   0.1405  19.28   0.11 -45.75   0.09
    64927368508592512  57.5209  23.3046  17.5344   0.0012   7.37   0.12   3.2162   0.1524  19.02   0.13 -46.85   0.09
    66441323003146112  57.7637  23.5832  17.5357   0.0011   7.26   0.12   3.2468   0.1694  17.98   0.15 -44.83   0.09
    69824730737081600  56.0471  24.8761  17.5378   0.0015   7.30   0.12   3.2501   0.1091  21.31   0.15 -44.48   0.10
    66728089380491648  56.7960  24.2308  17.5421   0.0015   7.22   0.14   3.0740   0.1128  19.51   0.23 -45.79   0.12
    71042641727187968  54.8149  26.8009  17.5429   0.0017   7.73   0.14   3.2932   0.1608  21.60   0.16 -48.27   0.12
    68319529381881344  55.8746  24.6564  17.5508   0.0012   7.58   0.13   3.2488   0.1040  20.78   0.15 -48.25   0.10
    66728089380492160  56.7995  24.2314  17.5514   0.0023   7.19   0.16   3.3816   0.0770  19.07   0.24 -43.30   0.14
    70241033326866944  56.4951  26.3337  17.5515   0.0023   7.27   0.16   3.4922   0.1312  20.00   0.16 -44.53   0.12
    63824901943723392  58.0183  21.7607  17.5523   0.0011   7.36   0.10   3.3073   0.1933  18.18   0.13 -44.52   0.07
    66728128034922624  56.8257  24.2306  17.5569   0.0022   7.65   0.15   -99.99   -99.99  19.73   0.21 -46.55   0.13
    65007942094880640  56.6871  23.6186  17.5574   0.0016   6.98   0.11   3.5812   0.1038  17.61   0.12 -42.46   0.09
    66562342296619520  57.7392  24.4122  17.5594   0.0022   7.91   0.17   3.4984   0.1444  19.05   0.19 -46.65   0.13
    64160940185240064  57.5734  22.9329  17.5633   0.0011   7.17   0.11   3.4513   0.1747  18.97   0.12 -42.77   0.08
    66876596467931776  57.4931  25.1057  17.5685   0.0012   7.53   0.12   3.2862   0.1632  19.41   0.17 -47.92   0.09
    64057895330132224  57.3565  22.3122  17.5744   0.0015   7.12   0.15   3.2433   0.1035  19.56   0.16 -44.43   0.11
    67304959325424768  58.2804  25.7892  17.5768   0.0010   7.44   0.11   3.3794   0.1794  20.01   0.14 -46.61   0.08
    65431185353051776  58.7307  22.9943  17.5819   0.0013   7.29   0.14   3.3476   0.1045  19.49   0.16 -44.63   0.09
    66824472743376768  57.1638  24.8387  17.5827   0.0012   7.10   0.14   3.2789   0.1308  18.35   0.15 -44.77   0.12
    64032503481665280  56.8437  22.5196  17.5883   0.0015   7.41   0.14   3.3904   0.0875  20.57   0.15 -45.52   0.12
    66791483097102464  56.9099  24.5998  17.5927   0.0012   7.09   0.10   3.2623   0.1601  19.55   0.12 -43.38   0.09
    70180216590377600  54.9911  25.9248  17.5929   0.0020   7.67   0.11   3.3875   0.1703  21.07   0.12 -47.35   0.10
    65688539793220480  57.9649  23.5802  17.5954   0.0009   7.33   0.11   3.2382   0.1613  20.05   0.15 -47.21   0.08
    68283421593270400  55.3436  24.3975  17.5957   0.0016   7.42   0.13   3.4148   0.1186  20.12   0.16 -45.75   0.12
    51750748145042176  58.7651  21.5192  17.5996   0.0010   7.73   0.12   3.3179   0.1339  20.84   0.13 -49.02   0.08
    66167411464494848  59.7348  24.3088  17.6010   0.0024   7.34   0.12   -99.99   -99.99  19.82   0.14 -44.95   0.12
    68192093408157568  54.3795  23.7685  17.6121   0.0013   7.08   0.12   3.1624   0.1369  20.39   0.18 -42.64   0.13
    64157023175179776  57.8325  23.0676  17.6160   0.0017   7.37   0.13   3.3113   0.1432  19.23   0.13 -43.41   0.09
    66729635568719872  56.8433  24.2384  17.6175   0.0014   7.50   0.14   3.4564   0.0845  20.21   0.18 -44.32   0.11
    69806039039416832  56.2774  24.6784  17.6223   0.0019   7.53   0.11   3.4046   0.0841  20.24   0.15 -44.81   0.09
    68282837477714816  55.4118  24.3857  17.6336   0.0013   7.25   0.11   3.2447   0.1422  20.67   0.12 -44.70   0.09
    70934649068656896  54.9882  26.1165  17.6383   0.0022   7.51   0.17   3.4252   0.0844  21.16   0.16 -48.51   0.10
    65156891560085504  55.6096  23.8606  17.6418   0.0015   7.24   0.11   3.3022   0.1255  21.48   0.14 -44.35   0.09
    66801795315987584  56.5124  24.6820  17.6483   0.0024   6.92   0.19   3.6343   0.0982  18.97   0.23 -44.09   0.17
    66750358787789056  57.1779  24.4552  17.6495   0.0011   7.94   0.11   3.2463   0.1259  19.43   0.12 -47.82   0.08
    65304604076598784  59.1686  22.1461  17.6504   0.0012   7.32   0.11   3.4313   0.1327  19.02   0.13 -46.01   0.09
    69486733990130048  53.6732  26.1574  17.6537   0.0020   7.28   0.15   3.4567   0.1068  21.29   0.18 -44.54   0.12
    64925444363253632  57.4215  23.2497  17.6579   0.0025   7.66   0.20   3.6086   0.1385  21.22   0.21 -44.60   0.15
    70426782074435584  57.7713  26.6141  17.6656   0.0010   7.19   0.15   3.2588   0.1759  18.30   0.15 -43.63   0.11
    64950625753906176  56.5809  23.0153  17.6790   0.0025   7.34   0.22   3.7104   0.1378  18.79   0.26 -44.41   0.18
    66771764904729984  57.3386  24.6945  17.6834   0.0011   7.37   0.12   3.1411   0.1194  19.56   0.14 -44.66   0.08
    68232603539842944  54.9801  24.2149  17.6866   0.0014   7.80   0.13   3.4656   0.1206  21.62   0.18 -47.12   0.14
    65155856471318912  55.6903  23.8228  17.6869   0.0015   7.09   0.12   3.4975   0.1114  21.16   0.15 -45.69   0.10
    68261946756899456  55.6416  24.1834  17.6883   0.0017   7.49   0.12   3.3667   0.1078  21.32   0.14 -43.94   0.10
    66525096340629504  57.3202  24.0164  17.6899   0.0024   7.25   0.20   -99.99   -99.99  17.88   0.23 -45.20   0.12
    66716136489019008  56.8729  24.2053  17.6907   0.0017   7.39   0.15   3.0472   0.0303  19.20   0.20 -44.77   0.12
    68458514523905408  54.3925  24.7041  17.6934   0.0014   7.19   0.11   3.2443   0.1613  20.08   0.15 -44.22   0.11
    66453181412027392  57.4902  23.7243  17.6991   0.0020   7.23   0.12   3.4091   0.1388  19.10   0.15 -45.25   0.09
    64942001460286080  57.3152  23.3802  17.7043   0.0013   7.44   0.13   3.3387   0.1638  20.16   0.16 -46.22   0.11
    66431775295228288  57.6757  23.4924  17.7134   0.0010   7.62   0.12   3.3473   0.1326  21.07   0.16 -45.95   0.09
    68232191222851456  55.0297  24.2175  17.7172   0.0019   7.33   0.12   3.2341   0.1122  21.00   0.15 -46.72   0.11
    70847512772943488  57.8662  27.9820  17.7182   0.0012   7.54   0.11   3.3528   0.1625  19.97   0.15 -49.05   0.10
    65283094877491200  56.4865  24.3687  17.7274   0.0022   7.31   0.14   2.6659   0.0521  20.47   0.20 -44.50   0.12
    69894962042148096  55.6756  25.1967  17.7309   0.0019   7.53   0.13   3.4320   0.1448  20.80   0.17 -47.21   0.11
    64453685154291968  55.4378  22.4670  17.7331   0.0017   7.49   0.14   3.3466   0.1295  20.48   0.16 -45.34   0.10
    70010303387697024  57.4014  26.0377  17.7513   0.0013   7.40   0.14   3.5321   0.1374  20.39   0.18 -45.00   0.12
    65265674492422784  55.9314  24.2138  17.7579   0.0013   7.43   0.13   3.2676   0.1335  20.93   0.14 -45.14   0.10
    64453887017111808  55.4568  22.4934  17.7597   0.0014   7.38   0.14   3.3796   0.1525  21.21   0.18 -46.05   0.11
    66522137109124096  57.0425  23.9888  17.7649   0.0014   7.16   0.12   3.3512   0.1187  20.40   0.16 -46.03   0.10
    66460225158376192  57.5526  23.8134  17.7706   0.0011   7.44   0.13   3.4067   0.1494  19.49   0.19 -46.44   0.09
    65298208867376384  56.1575  24.4273  17.7707   0.0014   7.19   0.15   3.3193   0.0966  20.05   0.17 -43.73   0.12
    68145707761492608  54.9612  23.7644  17.7782   0.0013   7.11   0.15   3.3081   0.1204  20.35   0.16 -43.55   0.12
    66767843597097856  56.9975  24.5935  17.7793   0.0017   7.36   0.14   3.3149   0.1235  19.79   0.14 -45.69   0.14
    65162492198224768  56.2851  23.4168  17.7804   0.0020   7.46   0.14   3.2431   0.0981  20.62   0.19 -46.41   0.11
    64988803720689408  57.0858  23.5169  17.7831   0.0018   7.21   0.16   3.3267   0.1485  19.38   0.18 -44.94   0.14
    65042645428743680  55.4541  23.0564  17.7864   0.0019   7.55   0.18   3.4956   0.0898  20.47   0.24 -45.70   0.15
    66551686483467904  57.4982  24.1959  17.7956   0.0013   7.21   0.12   3.3513   0.1206  19.93   0.15 -43.62   0.10
    64024081049308800  56.6692  22.3675  17.7956   0.0015   7.39   0.15   3.4698   0.1294  19.24   0.17 -44.28   0.12
    63995562466405760  56.7092  22.2116  17.8072   0.0013   7.07   0.14   3.4893   0.1388  20.74   0.16 -44.14   0.11
    65168844452782208  56.3185  23.5670  17.8201   0.0017   7.09   0.13   3.3733   0.1089  19.65   0.17 -44.80   0.10
    71108440625265280  55.9122  27.0169  17.8310   0.0015   7.47   0.14   3.4504   0.1656  20.95   0.19 -45.77   0.13
    64997187496822912  57.2548  23.6375  17.8392   0.0014   7.41   0.15   3.2331   0.1145  19.65   0.17 -45.61   0.12
    70091259227969920  55.6599  25.4788  17.8434   0.0013   7.23   0.13   3.4304   0.1460  20.46   0.14 -44.29   0.12
    65244435877629824  56.1164  23.9998  17.8474   0.0016   7.23   0.14   3.2905   0.1204  19.09   0.14 -45.10   0.11
    68284104491279872  55.5563  24.3137  17.8492   0.0017   7.23   0.13   3.4578   0.1586  18.71   0.15 -45.29   0.12
    65232066371441792  55.9156  23.6922  17.8540   0.0017   7.24   0.14   3.3115   0.1537  19.97   0.19 -45.53   0.13
    64438184617001472  55.7344  22.3772  17.8550   0.0019   7.09   0.20   3.7244   0.1565  20.68   0.24 -45.90   0.14
    63589743893287936  56.5671  21.6860  17.8556   0.0014   7.55   0.19   3.2953   0.1419  20.55   0.20 -44.10   0.13
    66729021390315904  56.7893  24.2595  17.8590   0.0021   7.83   0.20   3.2570   0.0703  18.71   0.26 -44.98   0.17
    53212205256173824  59.8722  21.6654  17.8635   0.0011   7.17   0.13   3.2933   0.1566  17.96   0.14 -43.03   0.09
    66894772769437952  58.1759  25.1782  17.8750   0.0011   7.49   0.15   3.3454   0.1764  18.54   0.15 -45.57   0.12
    63692475216749312  57.3052  21.3668  17.8767   0.0016   7.20   0.17   3.2887   0.0997  19.93   0.22 -45.53   0.13
    65003612767943040  56.7599  23.5432  17.8981   0.0014   7.58   0.12   3.6698   0.1279  20.17   0.15 -47.10   0.11
    63786625195137664  58.2676  21.8898  17.9045   0.0013   7.64   0.16   3.4545   0.1910  19.88   0.19 -47.96   0.12
    65228772133391488  56.4914  24.1445  17.9169   0.0014   7.56   0.14   3.3296   0.1178  20.64   0.16 -47.50   0.11
    63889085934846208  58.4723  22.5103  17.9237   0.0013   7.64   0.14   3.3859   0.1603  20.75   0.15 -47.27   0.10
    65264673762670080  55.8061  24.1835  17.9254   0.0013   7.84   0.13   3.2962   0.1608  20.25   0.13 -45.90   0.10
    67988615037924096  53.6483  23.6453  17.9265   0.0020   7.51   0.19   3.4051   0.1561  20.43   0.23 -45.13   0.17
    64952068862923520  56.5892  23.0857  17.9310   0.0020   7.08   0.17   3.3816   0.1101  18.17   0.22 -45.36   0.15
    68605058807852928  55.2673  25.5070  17.9363   0.0018   7.04   0.14   3.3526   0.1270  19.96   0.17 -45.81   0.13
    68581694185489920  55.2470  25.1986  17.9394   0.0021   7.31   0.18   3.4785   0.1410  21.12   0.22 -45.97   0.14
    64921389914137984  57.2491  23.2019  17.9613   0.0045   7.36   0.24   3.7842   0.1860  21.47   0.26 -43.40   0.19
    70176265220466048  55.0497  25.8755  17.9776   0.0019   7.04   0.15   3.3076   0.1275  19.67   0.16 -43.16   0.13
    66473728535654784  58.1846  23.9040  17.9819   0.0012   7.47   0.15   3.4128   0.1875  17.72   0.16 -44.79   0.11
    68156290560900480  55.2719  23.8374  17.9839   0.0018   7.60   0.21   3.4947   0.1405  21.34   0.22 -45.29   0.18
    64950488315122560  56.6293  23.0262  17.9917   0.0018   6.91   0.18   3.2927   0.1077  18.40   0.24 -44.56   0.17
    66532174450470656  57.3881  24.2178  17.9946   0.0014   7.39   0.15   3.4823   0.1328  20.98   0.18 -47.48   0.14
    65814979333012352  58.6172  23.9432  18.0082   0.0018   7.35   0.17   3.4443   0.1700  19.16   0.20 -45.28   0.14
    65719463557799424  58.4502  23.8192  18.0192   0.0013   7.86   0.18   3.5919   0.1568  20.06   0.18 -46.89   0.13
    65215058301202816  56.4455  23.8833  18.0355   0.0021   7.46   0.17   3.0619   0.1037  20.74   0.17 -46.27   0.12
    63923205154013312  56.9208  21.8179  18.0406   0.0021   7.72   0.17   3.3765   0.1601  20.97   0.22 -46.98   0.13
    71205133225715328  55.6039  27.7042  18.0412   0.0019   7.17   0.16   3.1433   0.0846  18.51   0.19 -41.90   0.15
    69877468638718720  55.8663  25.0279  18.0523   0.0017   7.45   0.15   3.8538   0.1387  18.00   0.20 -45.17   0.14
    70087612798384384  55.5148  25.3215  18.0606   0.0018   7.53   0.18   3.8822   0.1612  18.99   0.21 -47.14   0.16
    66831172892327680  57.1692  25.0220  18.0745   0.0017   7.13   0.15   3.6694   0.1393  19.99   0.21 -44.09   0.12
    63410622280810368  55.2129  20.6880  18.0770   0.0024   7.48   0.16   3.5184   0.1537  19.56   0.22 -45.21   0.16
    65204342359530112  56.5598  23.8506  18.0853   0.0019   7.27   0.17   3.8449   0.0809  18.42   0.17 -44.31   0.13
    66624357329718400  58.6631  24.5983  18.0863   0.0016   7.51   0.16   3.5286   0.1606  19.71   0.20 -45.14   0.12
    65190838982357760  56.4122  23.8154  18.0869   0.0032   7.44   0.16   3.3417   0.0720  18.93   0.18 -44.77   0.14
    65801205374896128  58.6000  23.8662  18.0896   0.0015   7.75   0.20   3.3269   0.1204  18.98   0.22 -47.25   0.15
    66803616382830592  56.3530  24.6461  18.0928   0.0020   7.30   0.20   3.1999   0.1028  18.79   0.28 -45.50   0.17
    66786951909028736  56.6006  24.5034  18.1018   0.0016   7.52   0.15   3.0771   0.0976  21.75   0.22 -44.94   0.13
    65221586651685248  56.4905  24.0512  18.1212   0.0016   7.15   0.19   3.0860   0.0851  18.22   0.20 -44.80   0.14
    65294807253267328  56.1923  24.3840  18.1213   0.0018   7.30   0.18   3.1618   0.1274  19.56   0.21 -45.40   0.16
    65029550073165184  55.7357  22.8548  18.1338   0.0018   7.42   0.15   3.4208   0.1504  19.87   0.20 -43.85   0.15
    66785504503382528  56.4630  24.4362  18.1339   0.0041   7.21   0.21   2.7649   0.0983  18.43   0.31 -46.41   0.17
    65707673870040832  58.2159  23.5632  18.1374   0.0016   7.86   0.18   3.5025   0.1532  20.34   0.24 -47.41   0.13
    65128506120036352  55.6418  23.4143  18.1486   0.0016   7.12   0.21   3.5555   0.1685  19.03   0.19 -45.31   0.14
    64745841713292160  56.2433  22.1916  18.1499   0.0024   7.11   0.20   3.4671   0.1741  19.05   0.26 -44.41   0.17
    65641634452663296  58.5047  23.3279  18.1590   0.0015   6.98   0.17   3.6114   0.1581  18.08   0.23 -42.81   0.13
    64007244778181248  56.9362  22.2121  18.1596   0.0020   7.27   0.16   3.3576   0.1476  19.74   0.18 -44.91   0.14
    64971722633920768  56.4582  23.3290  18.1614   0.0023   7.24   0.18   3.7836   0.1438  19.14   0.26 -45.61   0.16
    64433924008996224  55.7772  22.2969  18.1690   0.0021   7.32   0.19   3.4811   0.1408  21.34   0.22 -45.52   0.13
    64387439578878208  55.1992  21.7226  18.1698   0.0021   7.24   0.20   3.3247   0.0907  20.92   0.23 -45.34   0.16
    65217605216685568  56.4560  23.9515  18.1792   0.0016   7.72   0.19   3.1556   0.0973  20.44   0.20 -47.82   0.14
    65064837524605312  56.0924  23.1817  18.1819   0.0022   7.16   0.22   3.6248   0.1376  19.29   0.23 -43.28   0.17
    65217222966811264  56.5773  23.9839  18.1875   0.0024   7.59   0.22   2.9879   0.0739  19.04   0.23 -43.88   0.19
    70230652389756928  56.3390  26.0903  18.2111   0.0018   7.37   0.15   3.5836   0.1654  20.16   0.18 -46.41   0.12
    69823940463098112  56.1133  24.8450  18.2444   0.0017   7.50   0.17   3.1904   0.0794  20.83   0.21 -47.79   0.14
    65268075377736832  56.2910  24.0756  18.2490   0.0020   7.85   0.22   2.9212   0.0701  20.14   0.21 -45.20   0.16
    64986325522809728  57.0208  23.4036  18.2679   0.0019   7.45   0.18   3.2330   0.1079  19.84   0.21 -47.14   0.18
    70376097161725952  57.7175  26.1944  18.2726   0.0016   7.21   0.19   3.6186   0.2270  19.00   0.26 -45.63   0.14
    65677506019076224  57.6795  23.3320  18.2797   0.0013   7.27   0.17   3.3798   0.1705  19.15   0.20 -45.52   0.13
    70453303494018432  57.4507  26.6297  18.2862   0.0017   7.63   0.18   3.4555   0.1631  19.29   0.20 -46.37   0.13
    63940208928422656  57.4239  21.9385  18.2868   0.0016   7.69   0.18   3.4041   0.1331  18.50   0.21 -45.13   0.15
    64993579724240896  56.8748  23.5540  18.2880   0.0018   7.07   0.18   3.4374   0.1856  18.65   0.19 -45.25   0.15
    65242271214003456  56.0821  23.8959  18.2969   0.0084   7.84   0.39   3.7333   0.1064  20.58   0.44 -45.06   0.32
    65217326044027392  56.5253  23.9718  18.2997   0.0019   7.80   0.20   2.5998   0.0953  19.12   0.21 -45.66   0.15
    65212206443054464  56.8050  24.0124  18.3244   0.0024   7.21   0.25   3.0289   0.0720  19.83   0.28 -44.44   0.19
    64764189813713408  56.1230  22.4234  18.3270   0.0020   7.70   0.18   3.3427   0.1509  20.06   0.21 -46.42   0.16
    65697267166874240  58.2902  23.5631  18.3404   0.0015   7.78   0.18   3.5662   0.1548  19.81   0.22 -47.12   0.15
    66941635153934848  57.1515  25.2613  18.3468   0.0018   7.42   0.18   3.4137   0.1450  19.44   0.24 -45.49   0.14
    67793309988387456  53.8282  23.4390  18.3562   0.0018   7.29   0.22   3.6250   0.1411  21.42   0.22 -45.14   0.17
    63478654562505344  56.1660  20.9116  18.3724   0.0021   7.51   0.23   3.5029   0.0951  20.60   0.27 -47.92   0.17
    67662330666441088  53.5808  22.8116  18.3791   0.0018   7.23   0.18   3.5191   0.1270  20.55   0.21 -44.18   0.16
    66730601936067072  56.8429  24.2831  18.3833   0.0022   7.49   0.21   3.5736   0.1220  20.72   0.29 -47.50   0.17
    65195404530870144  56.3027  23.8957  18.3840   0.0022   7.44   0.20   3.2893   0.1040  19.70   0.22 -45.38   0.16
    65561099523771264  59.9854  23.6708  18.4223   0.0017   7.27   0.20   3.4480   0.1352  17.38   0.27 -44.28   0.15
    66515196441155712  57.4685  24.0618  18.4307   0.0016   7.27   0.20   3.5397   0.1583  19.95   0.24 -44.74   0.16
    67044198973423744  59.2180  25.1679  18.4318   0.0015   7.74   0.18   3.4989   0.1351  19.10   0.25 -46.94   0.14
    51460756250025088  59.2716  20.7378  18.4483   0.0013   7.27   0.19   3.4261   0.1867  17.87   0.22 -44.37   0.16
    65011476851589632  56.7742  23.7595  18.4520   0.0018   7.36   0.20   3.3401   0.1298  18.99   0.21 -44.53   0.16
    64094041774819328  57.7145  22.6659  18.4577   0.0018   7.31   0.21   3.6202   0.1567  18.17   0.27 -45.34   0.18
    66623605713181184  58.5017  24.5804  18.4580   0.0021   7.66   0.21   3.5716   0.1580  18.51   0.26 -45.63   0.15
    68364643718417280  55.4987  24.7049  18.4682   0.0022   6.99   0.22   3.4309   0.1611  18.19   0.24 -41.18   0.16
    65209079706818176  56.7945  23.9711  18.4829   0.0026   7.67   0.28   3.5176   0.1090  21.07   0.31 -44.30   0.21
    64163242287720448  57.4218  22.9445  18.5054   0.0018   7.35   0.19   3.7012   0.1902  19.51   0.23 -44.86   0.15
    66765855029900288  57.1863  24.6230  18.5073   0.0022   6.97   0.30   3.3674   0.1316  20.05   0.28 -45.13   0.25
    66783099321711360  56.7287  24.4665  18.5083   0.0026   7.10   0.20   2.9429   0.1071  20.78   0.27 -45.95   0.18
    65032745528876032  55.8441  23.0155  18.5163   0.0024   7.26   0.24   3.7325   0.1686  21.36   0.26 -46.74   0.17
    53296592774129920  59.4558  22.1418  18.5402   0.0017   7.34   0.23   3.6547   0.1867  19.27   0.23 -47.21   0.16
    66722660540945408  57.2319  24.3610  18.5499   0.0017   7.32   0.18   3.7240   0.2224  19.27   0.23 -44.91   0.15
    63507860340462208  56.5931  21.0888  18.5602   0.0024   7.59   0.27   3.6595   0.1768  20.47   0.28 -46.55   0.19
    66728501697350016  56.7578  24.2243  18.5673   0.0024   7.38   0.29   3.3201   0.1234  18.83   0.39 -43.80   0.24
    70387057918968064  57.5666  26.1935  18.5788   0.0019   7.40   0.22   3.5772   0.1878  20.35   0.30 -45.79   0.16
    64822017259193600  56.1067  22.6687  18.5800   0.0023   7.29   0.18   3.5607   0.1314  19.39   0.21 -43.84   0.16
    65119469509073152  55.1645  23.4429  18.5852   0.0021   7.56   0.23   3.2689   0.0992  21.12   0.25 -44.36   0.17
    68263145050803840  55.5016  24.1701  18.5875   0.0021   7.05   0.22   3.7866   0.2187  21.14   0.29 -45.91   0.21
    68161921261591808  55.4268  23.9157  18.5983   0.0024   7.09   0.26   3.4398   0.1298  18.22   0.34 -46.06   0.20
    69977597213945984  56.8429  25.7207  18.6017   0.0023   7.01   0.21   3.5313   0.1733  20.00   0.25 -44.78   0.16
    65937712317870592  60.2106  23.7313  18.6094   0.0017   7.14   0.28   4.0514   0.1796  17.86   0.27 -43.50   0.16
    67103405096845056  59.0657  25.4872  18.6341   0.0029   7.42   0.25   -99.99   -99.99  18.44   0.34 -45.63   0.17
    68199270297901952  54.7912  23.9811  18.6343   0.0029   7.64   0.29   3.2543   0.0917  20.36   0.31 -43.88   0.23
    65019963707009024  56.8734  23.8802  18.6704   0.0021   7.58   0.24   3.3575   0.1134  20.56   0.29 -45.81   0.20
    65201073889760896  56.5315  23.7450  18.6897   0.0053   7.25   0.24   2.9545   0.0762  18.57   0.25 -45.36   0.19
    53465573967635456  60.4623  22.9875  18.7011   0.0019   7.52   0.23   3.5770   0.2596  19.07   0.29 -46.85   0.17
    65178190301724544  56.4074  23.7304  18.7186   0.0024   7.79   0.21   3.3896   0.0779  20.54   0.26 -46.70   0.18
    66731731512764416  56.7208  24.2520  18.7244   0.0027   7.48   0.33   3.3802   0.1129  19.23   0.50 -44.24   0.27
    63527827643105408  56.5325  21.3452  18.7318   0.0023   7.23   0.19   3.4489   0.1929  19.01   0.24 -45.06   0.18
    70305865857368064  55.9066  26.5335  18.7480   0.0023   7.12   0.25   3.2287   0.1405  19.01   0.26 -42.12   0.21
    63502745034164736  56.2981  21.2413  18.7548   0.0024   7.30   0.21   3.6312   0.1983  20.37   0.26 -46.22   0.19
    65052639818118400  55.4323  23.1331  18.7767   0.0026   7.24   0.24   3.6409   0.1713  19.90   0.30 -44.53   0.24
    66223585341377152  59.4123  24.4620  18.7787   0.0020   7.01   0.25   3.5483   0.1441  18.65   0.27 -44.74   0.18
    66695688147432832  58.2331  24.9615  18.7821   0.0019   7.42   0.24   3.5685   0.1729  19.22   0.26 -46.56   0.19
    64765254965634176  56.1064  22.4637  18.8129   0.0030   6.92   0.24   3.4520   0.1357  19.37   0.30 -43.44   0.22
    66553885506789504  57.5798  24.2760  18.8353   0.0021   7.85   0.27   3.6531   0.1512  19.28   0.29 -47.24   0.22
    66592265333776512  58.0243  24.2918  18.8377   0.0021   7.06   0.25   3.1164   0.1362  17.71   0.30 -44.58   0.19
    65294429297360000  56.2863  24.4025  18.8457   0.0030   7.63   0.29   2.8401   0.0849  20.20   0.38 -43.29   0.25
    53356722315818368  60.6746  22.4716  18.8559   0.0018   7.46   0.27   3.3364   0.2057  19.18   0.28 -47.91   0.17
    65284327535890176  56.3988  24.4094  18.8612   0.0031   7.69   0.29   2.9979   0.0621  21.14   0.38 -43.75   0.23
    66874599304044160  57.4868  24.9851  18.8700   0.0020   7.62   0.26   3.2849   0.1348  18.71   0.35 -45.82   0.20
    65222484301820800  56.4264  24.0696  18.8872   0.0024   7.46   0.27   3.2648   0.1748  18.62   0.34 -45.33   0.20
    65392801227714048  58.6312  22.6503  18.8891   0.0022   7.37   0.28   3.3675   0.1565  19.11   0.30 -45.05   0.18
    65290718444385536  55.9699  24.3133  18.8993   0.0022   6.88   0.28   3.5999   0.1872  18.99   0.32 -45.31   0.19
    66942189204257408  57.2103  25.2984  18.9072   0.0023   7.32   0.26   3.3838   0.1450  19.24   0.34 -45.14   0.18
    66642641008348544  58.0736  24.4549  18.9147   0.0024   7.75   0.25   -99.99   -99.99  20.17   0.32 -45.24   0.19
    66783722091045248  56.6335  24.4760  18.9575   0.0026   7.46   0.27   3.1605   0.1386  19.99   0.38 -46.10   0.22
    68279225408437888  55.4646  24.3241  18.9601   0.0023   7.16   0.25   3.6221   0.1786  19.82   0.29 -43.58   0.22
    65204342357685632  56.5599  23.8502  18.9637   0.0029   6.95   0.30   -99.99   -99.99  19.96   0.30 -43.30   0.23
    64127881818726400  57.2102  22.7415  18.9648   0.0027   6.99   0.35   3.2448   0.1615  20.63   0.43 -40.82   0.25
    64953481907702016  56.7024  23.1659  18.9682   0.0029   7.32   0.32   3.7116   0.1539  17.84   0.40 -48.74   0.26
    68294309333614720  55.8172  24.3743  18.9796   0.0028   7.48   0.29   3.0378   0.1685  21.07   0.29 -44.86   0.21
    69933852969722240  55.9834  25.6069  19.0564   0.0026   7.61   0.30   3.4605   0.1991  22.03   0.32 -46.56   0.20
    67019150723650560  59.0475  25.0600  19.0831   0.0023   7.83   0.27   3.2985   0.1479  18.88   0.33 -45.39   0.20
    66709333257230720  58.3511  25.2437  19.1153   0.0032   7.85   0.35   3.2837   0.1760  18.77   0.40 -47.55   0.27
    64001339197473408  56.9919  22.1140  19.1174   0.0031   7.60   0.28   3.5429   0.2276  19.98   0.32 -46.50   0.24
    65049139420729856  55.5240  23.1206  19.1417   0.0030   7.61   0.28   3.4667   0.2182  19.55   0.34 -44.38   0.30
    63237655357422336  57.5405  20.6983  19.1565   0.0023   7.24   0.28   3.4217   0.2341  18.35   0.32 -42.45   0.23
    70294733301751680  56.5630  26.7801  19.2274   0.0042   7.60   0.43   3.5333   0.1833  20.31   0.58 -47.13   0.35
    65239522434899840  55.8542  23.8669  19.2768   0.0032   7.35   0.39   3.3845   0.1682  19.59   0.49 -44.38   0.36
    65211038213901952  56.6474  23.9519  19.2816   0.0032   7.85   0.41   2.9209   0.1591  19.21   0.44 -44.70   0.31
    69583177479805824  52.8363  25.9592  19.2850   0.0031   7.43   0.31   3.5656   0.1820  23.23   0.38 -48.10   0.31
    65125516823040256  55.1191  23.5616  19.2997   0.0040   7.14   0.39   3.5181   0.2293  20.96   0.43 -43.69   0.30
    65194274954079104  56.1430  23.8567  19.3092   0.0030   7.88   0.34   3.4499   0.1502  20.34   0.40 -44.41   0.30
    66795640626019200  56.7739  24.6675  19.3470   0.0032   7.63   0.31   3.5520   0.2262  17.47   0.40 -46.72   0.28
    70472304429797248  57.3175  26.8174  19.3646   0.0026   7.40   0.37   2.9606   0.1798  19.08   0.39 -46.00   0.27
    64873045759681792  56.2633  23.1161  19.3996   0.0035   7.19   0.45   3.2032   0.1871  19.62   0.50 -45.25   0.31
    64923137964643840  57.2392  23.2329  19.4004   0.0031   7.10   0.38   3.7565   0.2510  18.16   0.41 -43.09   0.27
    65224889481112832  56.6088  24.0858  19.4250   0.0056   7.57   0.63   3.5200   0.1327  20.70   0.66 -44.85   0.51
    69783842646586624  53.5334  26.8747  19.4388   0.0039   7.35   0.44   3.3654   0.1680  19.78   0.43 -43.29   0.35
    65220143544571520  56.2895  23.9790  19.4910   0.0036   7.23   0.33   2.8837   0.1128  19.87   0.36 -44.11   0.25
    65203723882387200  56.5928  23.8739  19.5113   0.0036   7.25   0.54   3.2247   0.1455  19.52   0.58 -43.36   0.38
    65000073712701056  57.0195  23.6582  19.5301   0.0038   7.06   0.47   3.4326   0.1897  19.14   0.51 -44.94   0.36
    66289044938594816  60.4830  24.7333  19.5317   0.0035   7.15   0.55   -99.99   -99.99  18.63   0.53 -42.73   0.33
    65034910192391680  55.6971  23.0111  19.5446   0.0035   7.88   0.36   3.3177   0.1679  18.90   0.43 -43.90   0.33
    64949461820867584  57.2703  23.5608  19.5984   0.0039   6.88   0.53   3.2585   0.2600  18.84   0.67 -45.53   0.41
    65171009118683264  56.4791  23.5659  19.6137   0.0039   7.09   0.41   3.4645   0.2452  18.01   0.45 -46.42   0.37
    64977838668129152  56.5586  23.3656  19.6423   0.0044   7.02   0.42   3.6469   0.1878  19.79   0.52 -44.70   0.37
    65215887229784320  56.4220  23.9026  19.7154   0.0041   7.55   0.50   3.1435   0.1755  19.55   0.55 -46.51   0.43
    70306106375800064  55.8669  26.4987  19.7188   0.0038   7.57   0.44   3.2930   0.2067  21.17   0.45 -46.73   0.39
    65121810267254656  55.2726  23.5490  19.7410   0.0041   7.48   0.61   2.2254   0.0995  21.73   0.55 -44.81   0.39
    65169394210980096  56.2214  23.5729  19.8013   0.0043   6.92   0.48   2.9886   0.1459  19.36   0.60 -44.83   0.40
    69448899622936704  54.5426  26.1257  19.8118   0.0044   7.53   0.49   3.5530   0.1891  20.61   0.52 -43.96   0.48
    64124136607381888  57.1599  22.5643  19.8632   0.0048   7.39   0.62   3.0806   0.1782  21.80   0.75 -46.32   0.47
    64005183194070272  56.8656  22.1606  19.8937   0.0040   7.32   0.45   4.0754   0.3120  19.48   0.52 -43.88   0.41
    65662765692400384  57.9970  23.2881  19.8993   0.0035   7.46   0.69   2.9407   0.1714  16.91   0.80 -43.98   0.48
    69816102146573440  56.3808  24.8797  19.9573   0.0048   6.91   0.52   2.5908   0.1502  19.90   0.64 -43.58   0.52
    51699041035920768  59.5026  21.3057  19.9768   0.0043   7.24   0.70   3.2770   0.2192  17.16   0.84 -45.59   0.50
    66782450780736000  56.6792  24.4139  20.0737   0.0056   7.44   0.68   2.9957   0.1720  17.93   0.93 -45.09   0.54
    66738328582414720  57.0793  24.4201  20.1682   0.0097   7.71   0.68   2.2044   0.1522  17.88   0.82 -43.09   0.64
    69545935818482560  52.6856  25.6520  20.1794   0.0057   7.54   0.77   3.3442   0.2120  21.14   1.08 -46.08   0.97
    70740482188431872  56.5070  27.2264  20.3024   0.0071   7.62   1.02   2.6192   0.2972  19.77   0.94 -44.05   0.70
    66919163886142976  58.0652  25.5191  20.3066   0.0054   7.20   0.81   2.6442   0.2221  19.56   1.01 -45.88   0.63
    69887432964003584  56.1466  25.2284  20.3070   0.0060   6.99   0.76   2.6333   0.1849  20.07   0.83 -47.25   0.66
    68240536343889664  54.6821  24.1900  20.3370   0.0125   7.22   1.26   2.3766   0.1435  22.60   1.43 -45.28   1.09
    68318086273228416  55.7508  24.7311  20.3707   0.0071   7.13   0.87   3.4417   0.3311  22.39   1.04 -46.03   0.65
    65685065162835840  57.9373  23.4441  20.3997   0.0048   7.60   0.84   2.2611   0.1687  20.47   1.03 -46.67   0.57
    68951233172322816  52.5965  25.0396  20.4582   0.0080   7.56   1.20   3.3287   0.3138  23.82   1.81 -45.37   1.16
    67436381026558848  58.7682  26.2638  20.5865   0.0065   7.03   1.21   2.8785   0.2067  19.52   1.37 -44.10   0.95
    66249771756640512  59.2965  24.8336   -99.99   -99.99   7.64   0.44   -99.99   -99.99  18.85   0.53 -44.86   0.37

==> anc/catalogues/clustercat.tex <==
\begin{longtable}{rrrrrrrrr}
\hline
        \multicolumn{1}{l}{Gaia EDR3 Source ID}                   &  \multicolumn{1}{c}{RA}     &  \multicolumn{1}{c}{Dec}     & \multicolumn{1}{c}{$G$}  &  \multicolumn{1}{c}{Parallax} & \multicolumn{1}{c}{$B_p-R_p$}  & \multicolumn{1}{c}{$\mu_\alpha$} & \multicolumn{1}{c}{$\mu_\delta$}  \\
                                        &  \multicolumn{1}{c}{[deg]}  &  \multicolumn{1}{c}{[deg]}   &  \multicolumn{1}{c}{[mag]}   &   \multicolumn{1}{c}{[mas]}   & \multicolumn{1}{c}{[mag]}  & \multicolumn{1}{c}{[mas/yr]} & \multicolumn{1}{c}{[mas/yr]}         \\
                            
\hline

    65283232316451328 &  56.4568 &  24.3675 & $  3.8633\pm  0.0027$ &  $  7.67\pm  0.31$ &  $ -0.0138\pm  0.0000$ &  $ 19.52\pm  0.45$ &  $-45.53\pm  0.28$ \\
    66529975427235712 &  57.2968 &  24.1365 & $  5.2033\pm  0.0009$ &  $  7.24\pm  0.13$ &  $ -0.0331\pm  0.0000$ &  $ 19.50\pm  0.15$ &  $-47.65\pm  0.10$ \\
    64940906245415808 &  57.0868 &  23.4210 & $  5.4283\pm  0.0008$ &  $  7.69\pm  0.10$ &  $ -0.0671\pm  0.0000$ &  $ 19.70\pm  0.11$ &  $-47.11\pm  0.08$ \\
    65287458566524928 &  56.2010 &  24.2893 & $  5.4413\pm  0.0009$ &  $  7.39\pm  0.07$ &  $ -0.0212\pm  0.0000$ &  $ 19.85\pm  0.08$ &  $-44.97\pm  0.06$ \\
    69812945346809600 &  56.2907 &  24.8391 & $  5.6404\pm  0.0006$ &  $  7.22\pm  0.06$ &  $ -0.0805\pm  0.0000$ &  $ 20.22\pm  0.07$ &  $-46.12\pm  0.04$ \\
    66798496781121792 &  56.4771 &  24.5543 & $  5.7520\pm  0.0006$ &  $  7.31\pm  0.08$ &  $ -0.0230\pm  0.0000$ &  $ 20.33\pm  0.09$ &  $-46.02\pm  0.06$ \\
    64053566003097984 &  57.4796 &  22.2440 & $  6.0404\pm  0.0006$ &  $  7.41\pm  0.10$ &  $  0.0235\pm  0.0000$ &  $ 21.22\pm  0.22$ &  $-42.77\pm  0.10$ \\
    66453490649681280 &  57.4315 &  23.7116 & $  6.1592\pm  0.0003$ &  $  7.46\pm  0.05$ &  $ -0.0497\pm  0.0001$ &  $ 17.87\pm  0.06$ &  $-45.57\pm  0.03$ \\
    66715105696289024 &  56.8378 &  24.1161 & $  6.2988\pm  0.0004$ &  $  7.20\pm  0.06$ &  $  0.0094\pm  0.0000$ &  $ 20.34\pm  0.07$ &  $-45.08\pm  0.04$ \\
    66786505232432512 &  56.5122 &  24.5277 & $  6.4253\pm  0.0004$ &  $  7.42\pm  0.04$ &  $ -0.0169\pm  0.0001$ &  $ 19.58\pm  0.05$ &  $-44.88\pm  0.03$ \\
    66745617143891968 &  57.3407 &  24.3808 & $  6.6049\pm  0.0003$ &  $  7.19\pm  0.04$ &  $ -0.0326\pm  0.0001$ &  $ 18.57\pm  0.05$ &  $-45.35\pm  0.03$ \\
    64679840952155264 &  54.6698 &  22.6594 & $  6.7019\pm  0.0003$ &  $  7.37\pm  0.04$ &  $  0.0001\pm  0.0001$ &  $ 20.16\pm  0.05$ &  $-45.36\pm  0.03$ \\
    66789872486779520 &  56.7476 &  24.5199 & $  6.8028\pm  0.0003$ &  $  7.27\pm  0.04$ &  $  0.0346\pm  0.0001$ &  $ 22.27\pm  0.04$ &  $-47.52\pm  0.03$ \\
    66507469798631808 &  57.4920 &  23.8485 & $  6.8064\pm  0.0003$ &  $  7.39\pm  0.04$ &  $  0.0553\pm  0.0001$ &  $ 18.38\pm  0.05$ &  $-45.87\pm  0.03$ \\
    66729880383767168 &  56.8728 &  24.2881 & $  6.8159\pm  0.0006$ &  $  7.23\pm  0.05$ &  $  0.1014\pm  0.0000$ &  $ 18.55\pm  0.06$ &  $-46.92\pm  0.03$ \\
    64956127609464320 &  56.4535 &  23.1469 & $  6.8952\pm  0.0003$ &  $  7.42\pm  0.04$ &  $  0.0246\pm  0.0001$ &  $ 20.51\pm  0.05$ &  $-45.70\pm  0.03$ \\
    66725379258016768 &  57.1255 &  24.3453 & $  6.9398\pm  0.0003$ &  $  6.90\pm  0.22$ &  $  0.1819\pm  0.0001$ &  $ 19.61\pm  0.27$ &  $-45.36\pm  0.17$ \\
    65017627244152064 &  56.8375 &  23.8031 & $  6.9976\pm  0.0003$ &  $  7.31\pm  0.04$ &  $  0.0424\pm  0.0001$ &  $ 19.10\pm  0.04$ &  $-45.52\pm  0.03$ \\
    64109915973846528 &  57.4092 &  22.5333 & $  7.0044\pm  0.0003$ &  $  7.30\pm  0.03$ &  $  0.0425\pm  0.0001$ &  $ 18.22\pm  0.04$ &  $-44.57\pm  0.02$ \\
    68540535515653504 &  54.7781 &  24.7027 & $  7.1034\pm  0.0004$ &  $  7.70\pm  0.03$ &  $  0.0387\pm  0.0001$ &  $ 21.69\pm  0.04$ &  $-47.26\pm  0.03$ \\
    65776736943479808 &  59.5872 &  24.0809 & $  7.1976\pm  0.0003$ &  $  7.02\pm  0.04$ &  $  0.0339\pm  0.0002$ &  $ 18.17\pm  0.05$ &  $-43.16\pm  0.03$ \\
    64313222543810560 &  54.8051 &  21.8431 & $  7.2714\pm  0.0003$ &  $  7.19\pm  0.05$ &  $  0.1051\pm  0.0002$ &  $ 19.99\pm  0.06$ &  $-43.70\pm  0.04$ \\
    65207709611941376 &  56.8518 &  23.9145 & $  7.2865\pm  0.0003$ &  $  7.22\pm  0.03$ &  $  0.0423\pm  0.0001$ &  $ 20.05\pm  0.04$ &  $-44.13\pm  0.03$ \\
    65231486552803328 &  56.6138 &  24.2548 & $  7.3528\pm  0.0004$ &  $  7.35\pm  0.03$ &  $  0.1344\pm  0.0003$ &  $ 20.45\pm  0.04$ &  $-44.65\pm  0.03$ \\
    66746441777612416 &  57.3201 &  24.3959 & $  7.5258\pm  0.0003$ &  $  7.01\pm  0.03$ &  $  0.1329\pm  0.0003$ &  $ 19.74\pm  0.03$ &  $-44.08\pm  0.02$ \\
    66558249192653952 &  57.4859 &  24.3488 & $  7.5460\pm  0.0003$ &  $  7.32\pm  0.03$ &  $  0.0899\pm  0.0002$ &  $ 19.51\pm  0.03$ &  $-44.60\pm  0.02$ \\
    67369658709673344 &  57.9893 &  25.9987 & $  7.6486\pm  0.0004$ &  $  7.34\pm  0.03$ &  $  0.2027\pm  0.0002$ &  $ 19.17\pm  0.04$ &  $-46.70\pm  0.02$ \\
    64114245300877184 &  57.2970 &  22.6093 & $  7.7060\pm  0.0003$ &  $  7.46\pm  0.03$ &  $  0.2344\pm  0.0002$ &  $ 21.06\pm  0.04$ &  $-47.31\pm  0.02$ \\
    63502259702709888 &  56.3834 &  21.2465 & $  7.7283\pm  0.0003$ &  $  7.75\pm  0.03$ &  $  0.2421\pm  0.0004$ &  $ 20.65\pm  0.04$ &  $-47.76\pm  0.03$ \\
    65007083101413888 &  56.8619 &  23.6781 & $  7.7468\pm  0.0005$ &  $  7.47\pm  0.03$ &  $  0.2174\pm  0.0002$ &  $ 21.72\pm  0.03$ &  $-45.71\pm  0.03$ \\
    64798691287540224 &  56.4163 &  22.6943 & $  7.8001\pm  0.0004$ &  $  7.29\pm  0.03$ &  $  0.2516\pm  0.0002$ &  $ 19.83\pm  0.04$ &  $-44.16\pm  0.03$ \\
    65221487868870784 &  56.4652 &  24.0387 & $  7.8336\pm  0.0004$ &  $  7.30\pm  0.03$ &  $  0.2658\pm  0.0003$ &  $ 19.81\pm  0.04$ &  $-45.00\pm  0.03$ \\
    65184929107310592 &  55.9232 &  23.6490 & $  7.8599\pm  0.0004$ &  $  7.81\pm  0.14$ &  $  0.4854\pm  0.0004$ &  $ 20.23\pm  0.18$ &  $-45.62\pm  0.12$ \\
    66555985749157760 &  57.3584 &  24.2475 & $  7.9557\pm  0.0003$ &  $  7.45\pm  0.03$ &  $  0.2338\pm  0.0003$ &  $ 21.25\pm  0.04$ &  $-46.07\pm  0.02$ \\
    69872044096705664 &  56.4965 &  25.3984 & $  8.0167\pm  0.0003$ &  $  7.41\pm  0.03$ &  $  0.2772\pm  0.0004$ &  $ 20.32\pm  0.04$ &  $-45.41\pm  0.03$ \\
    68306099020642432 &  56.0012 &  24.5568 & $  8.0416\pm  0.0004$ &  $  7.41\pm  0.03$ &  $  0.2723\pm  0.0003$ &  $ 20.53\pm  0.03$ &  $-46.19\pm  0.02$ \\
    69335619861034752 &  52.8166 &  25.2553 & $  8.0884\pm  0.0003$ &  $  7.62\pm  0.03$ &  $  0.3206\pm  0.0004$ &  $ 22.62\pm  0.04$ &  $-46.76\pm  0.02$ \\
    64929391436043264 &  57.4206 &  23.3414 & $  8.0943\pm  0.0003$ &  $  7.32\pm  0.04$ &  $  0.2731\pm  0.0005$ &  $ 18.73\pm  0.04$ &  $-45.13\pm  0.04$ \\
    66506331628024832 &  57.3009 &  23.8866 & $  8.1017\pm  0.0004$ &  $  7.42\pm  0.03$ &  $  0.2963\pm  0.0003$ &  $ 19.62\pm  0.04$ &  $-45.17\pm  0.02$ \\
    64898368889386624 &  56.8455 &  22.9219 & $  8.1244\pm  0.0003$ &  $  7.86\pm  0.33$ &  $  0.3388\pm  0.0004$ &  $ 20.18\pm  0.44$ &  $-44.64\pm  0.27$ \\
    66724451545088128 &  57.0566 &  24.3182 & $  8.2143\pm  0.0003$ &  $  7.41\pm  0.09$ &  $  0.5013\pm  0.0006$ &  $ 17.89\pm  0.11$ &  $-41.12\pm  0.07$ \\
    65230764996027776 &  56.5668 &  24.1897 & $  8.2287\pm  0.0006$ &  $  7.40\pm  0.03$ &  $  0.4441\pm  0.0000$ &  $ 19.61\pm  0.04$ &  $-43.76\pm  0.03$ \\
    66715273197982848 &  56.8307 &  24.1389 & $  8.2439\pm  0.0003$ &  $  7.27\pm  0.03$ &  $  0.3539\pm  0.0004$ &  $ 19.02\pm  0.03$ &  $-43.93\pm  0.02$ \\
    69948253997063424 &  56.9452 &  25.3855 & $  8.2696\pm  0.0003$ &  $  7.20\pm  0.03$ &  $  0.3436\pm  0.0005$ &  $ 19.42\pm  0.03$ &  $-45.78\pm  0.02$ \\
    65437644983224320 &  59.1173 &  23.1501 & $  8.3014\pm  0.0003$ &  $  7.36\pm  0.02$ &  $  0.3686\pm  0.0005$ &  $ 18.52\pm  0.03$ &  $-45.74\pm  0.02$ \\
    65212107660378880 &  56.7677 &  23.9950 & $  8.3321\pm  0.0004$ &  $  7.40\pm  0.03$ &  $  0.4112\pm  0.0003$ &  $ 21.32\pm  0.03$ &  $-45.44\pm  0.02$ \\
    64933759417769984 &  57.1830 &  23.2596 & $  8.3369\pm  0.0003$ &  $  7.32\pm  0.03$ &  $  0.3846\pm  0.0004$ &  $ 19.29\pm  0.04$ &  $-44.88\pm  0.02$ \\
    63144716561596288 &  55.6245 &  20.1498 & $  8.3566\pm  0.0003$ &  $  7.45\pm  0.03$ &  $  0.4372\pm  0.0006$ &  $ 20.00\pm  0.03$ &  $-44.81\pm  0.02$ \\
    65296357738731008 &  56.3937 &  24.4631 & $  8.5500\pm  0.0003$ &  $  7.35\pm  0.03$ &  $  0.4981\pm  0.0011$ &  $ 18.45\pm  0.04$ &  $-46.10\pm  0.02$ \\
    63378981257953152 &  56.1870 &  20.7478 & $  8.6331\pm  0.0003$ &  $  7.32\pm  0.02$ &  $  0.5119\pm  0.0005$ &  $ 21.16\pm  0.03$ &  $-43.03\pm  0.02$ \\
    70024154658949120 &  56.6452 &  25.8437 & $  8.6456\pm  0.0003$ &  $  7.38\pm  0.16$ &  $  0.4909\pm  0.0007$ &  $ 16.96\pm  0.19$ &  $-45.53\pm  0.14$ \\
    68593346433465856 &  54.9633 &  25.1947 & $  8.7543\pm  0.0007$ &  $  7.00\pm  0.02$ &  $  0.4870\pm  0.0002$ &  $ 19.75\pm  0.02$ &  $-43.07\pm  0.01$ \\
    66657415696297344 &  57.8635 &  24.5184 & $  8.7696\pm  0.0003$ &  $  7.25\pm  0.03$ &  $  0.5342\pm  0.0014$ &  $ 19.75\pm  0.03$ &  $-45.45\pm  0.02$ \\
    67799189799869312 &  53.7445 &  23.5300 & $  8.7862\pm  0.0002$ &  $  7.09\pm  0.02$ &  $  0.4989\pm  0.0010$ &  $ 20.57\pm  0.03$ &  $-43.26\pm  0.02$ \\
    64837242912474624 &  55.8721 &  22.7346 & $  8.8853\pm  0.0003$ &  $  7.53\pm  0.02$ &  $  0.5957\pm  0.0000$ &  $ 20.07\pm  0.03$ &  $-45.96\pm  0.02$ \\
    64879402312818944 &  56.2136 &  23.2687 & $  8.8861\pm  0.0002$ &  $  7.39\pm  0.02$ &  $  0.5479\pm  0.0012$ &  $ 20.55\pm  0.02$ &  $-44.30\pm  0.02$ \\
    65188090203295744 &  56.2721 &  23.7025 & $  8.8883\pm  0.0003$ &  $  7.47\pm  0.02$ &  $  0.5366\pm  0.0013$ &  $ 19.75\pm  0.02$ &  $-46.40\pm  0.02$ \\
    69819404977607168 &  56.3370 &  24.9219 & $  8.9008\pm  0.0003$ &  $  7.31\pm  0.04$ &  $  0.6206\pm  0.0013$ &  $ 20.36\pm  0.04$ &  $-44.16\pm  0.03$ \\
    66969676998824576 &  57.7765 &  25.5945 & $  9.0135\pm  0.0002$ &  $  7.31\pm  0.02$ &  $  0.6152\pm  0.0021$ &  $ 20.13\pm  0.02$ &  $-45.27\pm  0.01$ \\
    64930495244783616 &  57.3865 &  23.3802 & $  9.0349\pm  0.0002$ &  $  7.23\pm  0.02$ &  $  0.5873\pm  0.0014$ &  $ 20.35\pm  0.02$ &  $-44.30\pm  0.02$ \\
    65027595864800000 &  55.5198 &  22.8584 & $  9.0571\pm  0.0002$ &  $  7.45\pm  0.02$ &  $  0.6311\pm  0.0015$ &  $ 20.96\pm  0.02$ &  $-44.69\pm  0.02$ \\
    65120470237460480 &  55.3458 &  23.4867 & $  9.0695\pm  0.0002$ &  $  7.48\pm  0.02$ &  $  0.5979\pm  0.0014$ &  $ 21.63\pm  0.02$ &  $-45.32\pm  0.01$ \\
    64575730944903552 &  54.3503 &  22.3508 & $  9.0814\pm  0.0005$ &  $  7.51\pm  0.08$ &  $  0.6877\pm  0.0005$ &  $ 15.79\pm  0.09$ &  $-47.88\pm  0.07$ \\
    66939848447027584 &  57.0704 &  25.2149 & $  9.1181\pm  0.0004$ &  $  7.36\pm  0.03$ &  $  0.6590\pm  0.0001$ &  $ 18.11\pm  0.05$ &  $-45.72\pm  0.03$ \\
    65225611037551360 &  56.6640 &  24.1030 & $  9.1995\pm  0.0002$ &  $  7.36\pm  0.02$ &  $  0.6226\pm  0.0016$ &  $ 20.53\pm  0.02$ &  $-46.94\pm  0.02$ \\
    64952829074688896 &  56.6667 &  23.1101 & $  9.2956\pm  0.0002$ &  $  7.39\pm  0.02$ &  $  0.6417\pm  0.0023$ &  $ 19.26\pm  0.03$ &  $-46.76\pm  0.02$ \\
    64808204638390912 &  56.6601 &  22.9196 & $  9.3063\pm  0.0003$ &  $  7.15\pm  0.02$ &  $  0.6574\pm  0.0013$ &  $ 19.92\pm  0.02$ &  $-43.55\pm  0.02$ \\
    66655560269868544 &  58.2229 &  24.7155 & $  9.3416\pm  0.0002$ &  $  7.35\pm  0.02$ &  $  0.6381\pm  0.0011$ &  $ 18.18\pm  0.03$ &  $-45.04\pm  0.02$ \\
    64739248940235392 &  56.2456 &  22.0323 & $  9.3620\pm  0.0002$ &  $  7.14\pm  0.02$ &  $  0.6642\pm  0.0023$ &  $ 18.83\pm  0.03$ &  $-43.71\pm  0.02$ \\
    68310561489710336 &  55.7297 &  24.4929 & $  9.3706\pm  0.0002$ &  $  7.27\pm  0.02$ &  $  0.6564\pm  0.0031$ &  $ 21.21\pm  0.02$ &  $-45.12\pm  0.02$ \\
    66729261908482048 &  56.7920 &  24.2765 & $  9.3766\pm  0.0002$ &  $  7.36\pm  0.02$ &  $  0.6451\pm  0.0016$ &  $ 19.96\pm  0.03$ &  $-44.50\pm  0.02$ \\
    65230764998207232 &  56.5668 &  24.1894 & $  9.4089\pm  0.0021$ &  $  7.40\pm  0.04$ &  $  0.4033\pm  0.0002$ &  $ 20.76\pm  0.05$ &  $-50.03\pm  0.03$ \\
    65090680344356992 &  55.9288 &  23.5946 & $  9.4304\pm  0.0004$ &  $  7.39\pm  0.12$ &  $  0.6853\pm  0.0009$ &  $ 19.83\pm  0.15$ &  $-47.23\pm  0.11$ \\
    68097020012324352 &  53.5306 &  24.3442 & $  9.4337\pm  0.0002$ &  $  7.37\pm  0.02$ &  $  0.6809\pm  0.0013$ &  $ 21.59\pm  0.03$ &  $-45.06\pm  0.02$ \\
    66980362877378432 &  57.4706 &  25.6472 & $  9.4344\pm  0.0001$ &  $  7.25\pm  0.02$ &  $  0.7121\pm  0.0032$ &  $ 18.62\pm  0.02$ &  $-45.94\pm  0.01$ \\
    66713044112564864 &  57.0300 &  24.1419 & $  9.4408\pm  0.0023$ &  $  7.37\pm  0.44$ &  $  0.7195\pm  0.0003$ &  $ 17.90\pm  0.71$ &  $-46.44\pm  0.39$ \\
    66960262430594816 &  57.5737 &  25.3794 & $  9.5247\pm  0.0002$ &  $  7.24\pm  0.03$ &  $  0.6791\pm  0.0027$ &  $ 19.35\pm  0.03$ &  $-45.86\pm  0.02$ \\
    53783852522073856 &  60.9341 &  22.9441 & $  9.5259\pm  0.0001$ &  $  7.28\pm  0.02$ &  $  0.8013\pm  0.0034$ &  $ 17.57\pm  0.02$ &  $-44.82\pm  0.01$ \\
    65242069352190976 &  55.9951 &  23.8825 & $  9.5397\pm  0.0002$ &  $  7.33\pm  0.06$ &  $  0.7352\pm  0.0030$ &  $ 19.88\pm  0.06$ &  $-44.69\pm  0.05$ \\
    69819027020489088 &  56.3506 &  24.8858 & $  9.5705\pm  0.0003$ &  $  7.38\pm  0.02$ &  $  0.6846\pm  0.0012$ &  $ 20.54\pm  0.02$ &  $-45.57\pm  0.01$ \\
    66802654309459712 &  56.4175 &  24.6270 & $  9.5930\pm  0.0005$ &  $  7.77\pm  0.05$ &  $  0.7362\pm  0.0007$ &  $ 17.80\pm  0.06$ &  $-43.10\pm  0.04$ \\
    65819965792011904 &  58.5900 &  24.0755 & $  9.5971\pm  0.0003$ &  $  7.39\pm  0.02$ &  $  0.6966\pm  0.0012$ &  $ 19.33\pm  0.02$ &  $-45.65\pm  0.01$ \\
    69964879813013248 &  56.8371 &  25.5256 & $  9.6965\pm  0.0005$ &  $  7.45\pm  0.02$ &  $  0.7528\pm  0.0011$ &  $ 19.30\pm  0.03$ &  $-45.57\pm  0.02$ \\
    68250264445159936 &  54.7881 &  24.3676 & $  9.7084\pm  0.0003$ &  $  7.01\pm  0.02$ &  $  0.7483\pm  0.0017$ &  $ 18.92\pm  0.02$ &  $-40.79\pm  0.02$ \\
    69811948914407168 &  56.1699 &  24.8183 & $  9.7155\pm  0.0005$ &  $  7.49\pm  0.02$ &  $  0.7057\pm  0.0011$ &  $ 20.24\pm  0.03$ &  $-45.45\pm  0.02$ \\
    67618285777617664 &  53.8822 &  22.8234 & $  9.7339\pm  0.0003$ &  $  7.53\pm  0.02$ &  $  0.7007\pm  0.0020$ &  $ 21.39\pm  0.02$ &  $-45.47\pm  0.02$ \\
    65207709613871744 &  56.8499 &  23.9143 & $  9.7393\pm  0.0005$ &  $  7.19\pm  0.05$ &  $  0.8329\pm  0.0007$ &  $ 19.61\pm  0.06$ &  $-46.33\pm  0.04$ \\
    65020414679879296 &  56.9690 &  23.9410 & $  9.7611\pm  0.0005$ &  $  7.38\pm  0.02$ &  $  0.7080\pm  0.0011$ &  $ 19.68\pm  0.03$ &  $-46.39\pm  0.02$ \\
    64837139834697984 &  55.8717 &  22.7344 & $  9.7662\pm  0.0021$ &  $  7.56\pm  0.02$ &  $  0.7774\pm  0.0000$ &  $ 21.90\pm  0.03$ &  $-45.30\pm  0.02$ \\
    65113559634339200 &  54.9217 &  23.2907 & $  9.8106\pm  0.0003$ &  $  7.24\pm  0.02$ &  $  0.7111\pm  0.0013$ &  $ 21.29\pm  0.02$ &  $-43.71\pm  0.01$ \\
    66523893753437824 &  57.1091 &  24.0482 & $  9.9035\pm  0.0004$ &  $  7.42\pm  0.02$ &  $  0.7341\pm  0.0011$ &  $ 19.67\pm  0.02$ &  $-46.26\pm  0.01$ \\
    66471220274934272 &  57.9870 &  23.9018 & $  9.9267\pm  0.0003$ &  $  7.57\pm  0.02$ &  $  0.7523\pm  0.0019$ &  $ 20.57\pm  0.02$ &  $-45.93\pm  0.01$ \\
    70108473456817280 &  55.4008 &  25.6191 & $  9.9319\pm  0.0004$ &  $  7.26\pm  0.02$ &  $  0.7802\pm  0.0017$ &  $ 17.45\pm  0.02$ &  $-43.16\pm  0.02$ \\
    64671903852618624 &  54.5942 &  22.4995 & $  9.9413\pm  0.0006$ &  $  7.39\pm  0.02$ &  $  0.7444\pm  0.0008$ &  $ 21.47\pm  0.02$ &  $-44.81\pm  0.01$ \\
    65222759179728640 &  56.3976 &  24.0830 & $  9.9846\pm  0.0006$ &  $  7.30\pm  0.02$ &  $  0.8261\pm  0.0009$ &  $ 18.43\pm  0.02$ &  $-45.21\pm  0.02$ \\
    64999588381514496 &  57.0705 &  23.6366 & $  9.9920\pm  0.0003$ &  $  7.19\pm  0.02$ &  $  0.7405\pm  0.0014$ &  $ 18.29\pm  0.02$ &  $-44.76\pm  0.02$ \\
    66507469798631936 &  57.4912 &  23.8479 & $ 10.0052\pm  0.0012$ &  $  7.36\pm  0.03$ &  \multicolumn{1}{c}{---} &  $ 21.03\pm  0.04$ &  $-48.13\pm  0.03$ \\
    65199978672758272 &  56.6571 &  23.7875 & $ 10.0452\pm  0.0004$ &  $  7.47\pm  0.02$ &  $  0.9009\pm  0.0020$ &  $ 20.01\pm  0.02$ &  $-47.27\pm  0.02$ \\
    66838452861270272 &  56.6617 &  24.9594 & $ 10.1081\pm  0.0007$ &  $  7.41\pm  0.02$ &  $  0.8023\pm  0.0008$ &  $ 20.61\pm  0.02$ &  $-46.95\pm  0.01$ \\
    64956123313498368 &  56.4530 &  23.1479 & $ 10.1265\pm  0.0011$ &  $  7.40\pm  0.02$ &  \multicolumn{1}{c}{---} &  $ 19.03\pm  0.02$ &  $-45.46\pm  0.01$ \\
    64924413571101952 &  57.4855 &  23.2184 & $ 10.1388\pm  0.0004$ &  $  6.92\pm  0.02$ &  $  0.7788\pm  0.0022$ &  $ 18.92\pm  0.02$ &  $-43.20\pm  0.01$ \\
    66462939577861248 &  57.6671 &  23.9328 & $ 10.1618\pm  0.0006$ &  $  7.25\pm  0.02$ &  $  0.7804\pm  0.0009$ &  $ 18.71\pm  0.03$ &  $-44.36\pm  0.02$ \\
    64449729487990912 &  55.6002 &  22.4209 & $ 10.2071\pm  0.0015$ &  $  7.33\pm  0.03$ &  $  0.8413\pm  0.0004$ &  $ 19.75\pm  0.03$ &  $-44.40\pm  0.02$ \\
    64941211186036352 &  57.1439 &  23.4346 & $ 10.2104\pm  0.0007$ &  $  7.38\pm  0.02$ &  $  0.7899\pm  0.0010$ &  $ 19.37\pm  0.02$ &  $-45.08\pm  0.01$ \\
    68254245878512384 &  54.8062 &  24.4663 & $ 10.2262\pm  0.0010$ &  $  7.12\pm  0.02$ &  $  0.8008\pm  0.0008$ &  $ 19.81\pm  0.02$ &  $-44.52\pm  0.02$ \\
    64380636350910464 &  55.8798 &  22.1582 & $ 10.2332\pm  0.0004$ &  $  7.41\pm  0.02$ &  $  0.8913\pm  0.0019$ &  $ 19.66\pm  0.02$ &  $-45.71\pm  0.01$ \\
    66507469798632320 &  57.4895 &  23.8469 & $ 10.2347\pm  0.0014$ &  $  7.64\pm  0.25$ &  $  0.9069\pm  0.0004$ &  $ 21.53\pm  0.28$ &  $-43.57\pm  0.18$ \\
    66517468482370304 &  57.0714 &  23.8902 & $ 10.2457\pm  0.0004$ &  $  7.29\pm  0.02$ &  $  0.7977\pm  0.0013$ &  $ 17.89\pm  0.02$ &  $-45.50\pm  0.01$ \\
    65295430026352512 &  56.2351 &  24.4324 & $ 10.2750\pm  0.0007$ &  $  7.40\pm  0.02$ &  $  0.8319\pm  0.0009$ &  $ 19.70\pm  0.03$ &  $-46.14\pm  0.02$ \\
    66788291938818304 &  56.5946 &  24.5699 & $ 10.2966\pm  0.0007$ &  $  7.39\pm  0.02$ &  $  0.8218\pm  0.0011$ &  $ 19.68\pm  0.02$ &  $-44.99\pm  0.01$ \\
    66771146429454592 &  57.2990 &  24.6364 & $ 10.3047\pm  0.0004$ &  $  7.12\pm  0.03$ &  $  0.8061\pm  0.0020$ &  $ 20.68\pm  0.03$ &  $-44.74\pm  0.02$ \\
    64899017426872960 &  56.6962 &  22.9144 & $ 10.3431\pm  0.0007$ &  $  7.19\pm  0.02$ &  $  0.8286\pm  0.0009$ &  $ 18.76\pm  0.02$ &  $-45.00\pm  0.02$ \\
    65063707949772544 &  55.8523 &  23.2257 & $ 10.3579\pm  0.0006$ &  $  7.18\pm  0.03$ &  $  0.9584\pm  0.0010$ &  $ 20.85\pm  0.03$ &  $-41.44\pm  0.02$ \\
    64981931772948480 &  56.5751 &  23.4865 & $ 10.3636\pm  0.0005$ &  $  7.18\pm  0.02$ &  $  1.1261\pm  0.0022$ &  $ 19.82\pm  0.02$ &  $-43.24\pm  0.02$ \\
    68444878003882240 &  54.7370 &  24.5696 & $ 10.3789\pm  0.0009$ &  $  7.16\pm  0.02$ &  $  0.8200\pm  0.0006$ &  $ 20.16\pm  0.02$ &  $-43.46\pm  0.02$ \\
    65004712279475712 &  56.7240 &  23.5834 & $ 10.3883\pm  0.0006$ &  $  7.50\pm  0.02$ &  $  0.8151\pm  0.0014$ &  $ 20.80\pm  0.02$ &  $-45.15\pm  0.01$ \\
    65276703968959488 &  56.4352 &  24.2201 & $ 10.3930\pm  0.0009$ &  $  7.56\pm  0.02$ &  $  0.9212\pm  0.0007$ &  $ 20.57\pm  0.02$ &  $-47.20\pm  0.02$ \\
    69847610026687104 &  56.6141 &  25.1353 & $ 10.4020\pm  0.0007$ &  $  7.44\pm  0.02$ &  $  0.8370\pm  0.0009$ &  $ 20.87\pm  0.02$ &  $-45.54\pm  0.02$ \\
    66737095928811648 &  56.9186 &  24.3644 & $ 10.4023\pm  0.0011$ &  $  7.40\pm  0.02$ &  $  0.8470\pm  0.0006$ &  $ 19.32\pm  0.03$ &  $-45.46\pm  0.02$ \\
    66809491897360896 &  56.7289 &  24.7961 & $ 10.4084\pm  0.0010$ &  $  7.41\pm  0.02$ &  $  0.8340\pm  0.0006$ &  $ 19.30\pm  0.02$ &  $-46.34\pm  0.01$ \\
    66503449709270400 &  57.2756 &  23.7810 & $ 10.4305\pm  0.0013$ &  $  7.24\pm  0.04$ &  $  1.0322\pm  0.0005$ &  $ 20.36\pm  0.04$ &  $-45.96\pm  0.03$ \\
    69811639676769536 &  56.0838 &  24.7960 & $ 10.4735\pm  0.0014$ &  $  7.51\pm  0.02$ &  $  0.8707\pm  0.0006$ &  $ 19.90\pm  0.03$ &  $-46.57\pm  0.02$ \\
    68296890611072384 &  56.0149 &  24.5040 & $ 10.5297\pm  0.0007$ &  $  7.39\pm  0.02$ &  $  0.9041\pm  0.0009$ &  $ 22.07\pm  0.02$ &  $-45.87\pm  0.01$ \\
    69840879814047872 &  56.2668 &  25.2576 & $ 10.5468\pm  0.0005$ &  $  7.43\pm  0.02$ &  $  0.8807\pm  0.0016$ &  $ 18.65\pm  0.02$ &  $-45.41\pm  0.02$ \\
    65089336018173440 &  55.9073 &  23.5358 & $ 10.5763\pm  0.0010$ &  $  7.52\pm  0.02$ &  $  0.8666\pm  0.0008$ &  $ 19.53\pm  0.02$ &  $-45.29\pm  0.01$ \\
    65196370900147968 &  56.2244 &  23.9211 & $ 10.5902\pm  0.0004$ &  $  7.23\pm  0.01$ &  $  1.0419\pm  0.0017$ &  $ 21.06\pm  0.02$ &  $-45.35\pm  0.01$ \\
    64770241424108032 &  56.1743 &  22.4643 & $ 10.5909\pm  0.0008$ &  $  7.55\pm  0.02$ &  $  0.9157\pm  0.0010$ &  $ 22.08\pm  0.02$ &  $-45.37\pm  0.02$ \\
    68322145018429952 &  56.0581 &  24.7792 & $ 10.6001\pm  0.0004$ &  $  7.33\pm  0.02$ &  $  0.8874\pm  0.0023$ &  $ 20.64\pm  0.02$ &  $-45.24\pm  0.01$ \\
    69883417170175488 &  55.9518 &  25.1899 & $ 10.6289\pm  0.0005$ &  $  7.50\pm  0.05$ &  $  1.0471\pm  0.0017$ &  $ 20.27\pm  0.06$ &  $-46.58\pm  0.04$ \\
    65232105028172160 &  55.8832 &  23.6739 & $ 10.6411\pm  0.0007$ &  $  7.43\pm  0.05$ &  $  0.8891\pm  0.0010$ &  $ 19.92\pm  0.07$ &  $-45.32\pm  0.05$ \\
    65119164567417856 &  55.2103 &  23.4182 & $ 10.6584\pm  0.0007$ &  $  7.56\pm  0.02$ &  $  0.8932\pm  0.0012$ &  $ 21.70\pm  0.02$ &  $-45.50\pm  0.01$ \\
    68129764842889600 &  55.1433 &  23.6824 & $ 10.6998\pm  0.0006$ &  $  7.50\pm  0.02$ &  $  0.9112\pm  0.0015$ &  $ 20.55\pm  0.02$ &  $-45.63\pm  0.01$ \\
    66720946851771904 &  57.2041 &  24.2672 & $ 10.7059\pm  0.0011$ &  $  6.90\pm  0.03$ &  $  1.0694\pm  0.0009$ &  $ 17.79\pm  0.04$ &  $-47.54\pm  0.03$ \\
    66863058730966528 &  57.9186 &  24.9830 & $ 10.7063\pm  0.0008$ &  $  7.19\pm  0.05$ &  $  0.9088\pm  0.0010$ &  $ 18.23\pm  0.05$ &  $-46.38\pm  0.04$ \\
    69250235911393408 &  53.5076 &  24.8807 & $ 10.7202\pm  0.0010$ &  $  7.16\pm  0.02$ &  $  0.8998\pm  0.0008$ &  $ 21.30\pm  0.02$ &  $-44.66\pm  0.02$ \\
    66832100605159424 &  57.0738 &  25.0476 & $ 10.7448\pm  0.0007$ &  $  7.50\pm  0.02$ &  $  0.9185\pm  0.0014$ &  $ 19.52\pm  0.02$ &  $-47.06\pm  0.02$ \\
    66501181966524800 &  57.3881 &  23.7952 & $ 10.7470\pm  0.0004$ &  $  7.26\pm  0.02$ &  $  0.8867\pm  0.0019$ &  $ 19.92\pm  0.02$ &  $-43.75\pm  0.01$ \\
    51742471745296768 &  58.6161 &  21.3895 & $ 10.7659\pm  0.0008$ &  $  7.49\pm  0.02$ &  $  0.9149\pm  0.0012$ &  $ 19.09\pm  0.03$ &  $-47.24\pm  0.02$ \\
    65086591535491584 &  56.0026 &  23.5437 & $ 10.8231\pm  0.0011$ &  $  7.30\pm  0.02$ &  $  0.9838\pm  0.0009$ &  $ 19.56\pm  0.02$ &  $-44.75\pm  0.01$ \\
    68310359628169088 &  56.0856 &  24.7727 & $ 10.8478\pm  0.0014$ &  $  7.24\pm  0.10$ &  $  1.1081\pm  0.0008$ &  $ 20.78\pm  0.13$ &  $-46.37\pm  0.08$ \\
    66581961710329984 &  58.6053 &  24.3599 & $ 10.8503\pm  0.0015$ &  $  7.34\pm  0.02$ &  $  0.9655\pm  0.0006$ &  $ 18.21\pm  0.02$ &  $-45.54\pm  0.01$ \\
    70252681278085376 &  56.0641 &  26.3310 & $ 10.8698\pm  0.0007$ &  $  7.25\pm  0.02$ &  $  0.9226\pm  0.0014$ &  $ 20.04\pm  0.02$ &  $-44.72\pm  0.01$ \\
    66781832308018176 &  56.6185 &  24.4337 & $ 10.8731\pm  0.0014$ &  $  7.37\pm  0.02$ &  $  0.9607\pm  0.0007$ &  $ 20.11\pm  0.02$ &  $-43.53\pm  0.01$ \\
    65249250535404928 &  56.0611 &  24.1019 & $ 10.8780\pm  0.0007$ &  $  7.14\pm  0.02$ &  $  1.2813\pm  0.0003$ &  $ 20.71\pm  0.02$ &  $-43.44\pm  0.01$ \\
    66565365957676416 &  57.5872 &  24.4665 & $ 10.9152\pm  0.0008$ &  $  7.25\pm  0.02$ &  $  0.9196\pm  0.0014$ &  $ 20.35\pm  0.03$ &  $-45.48\pm  0.02$ \\
    64928605459180416 &  57.4143 &  23.2899 & $ 10.9377\pm  0.0008$ &  $  7.20\pm  0.03$ &  $  0.9424\pm  0.0012$ &  $ 18.62\pm  0.03$ &  $-44.55\pm  0.02$ \\
    64913452814489216 &  56.9506 &  23.2179 & $ 10.9458\pm  0.0006$ &  $  7.41\pm  0.02$ &  $  0.9448\pm  0.0024$ &  $ 20.05\pm  0.03$ &  $-45.85\pm  0.02$ \\
    65150947325369600 &  55.3660 &  23.7081 & $ 10.9726\pm  0.0007$ &  $  7.45\pm  0.02$ &  $  0.9606\pm  0.0016$ &  $ 20.26\pm  0.02$ &  $-45.72\pm  0.01$ \\
    69864313155605120 &  56.3141 &  25.2893 & $ 11.0102\pm  0.0009$ &  $  7.43\pm  0.03$ &  $  1.0158\pm  0.0012$ &  $ 20.04\pm  0.03$ &  $-45.97\pm  0.02$ \\
    70941383577307392 &  55.0241 &  26.1962 & $ 11.0226\pm  0.0005$ &  $  7.83\pm  0.02$ &  $  0.9945\pm  0.0023$ &  $ 22.07\pm  0.03$ &  $-48.86\pm  0.02$ \\
    65249250537488128 &  56.0613 &  24.1014 & $ 11.0563\pm  0.0013$ &  $  6.91\pm  0.05$ &  $  1.2912\pm  0.0001$ &  $ 18.74\pm  0.06$ &  $-41.03\pm  0.04$ \\
    65284469269256704 &  56.4245 &  24.4313 & $ 11.0907\pm  0.0005$ &  $  7.37\pm  0.02$ &  $  1.0036\pm  0.0029$ &  $ 20.51\pm  0.03$ &  $-44.71\pm  0.02$ \\
    65289279632597760 &  55.9614 &  24.2473 & $ 11.1088\pm  0.0007$ &  $  7.48\pm  0.02$ &  $  0.9991\pm  0.0018$ &  $ 21.61\pm  0.03$ &  $-44.80\pm  0.02$ \\
    66502281478384000 &  57.3503 &  23.8390 & $ 11.1145\pm  0.0006$ &  $  7.30\pm  0.16$ &  $  0.9815\pm  0.0022$ &  $ 18.99\pm  0.22$ &  $-46.82\pm  0.13$ \\
    63988351216124288 &  56.2817 &  21.9958 & $ 11.1299\pm  0.0008$ &  $  7.47\pm  0.04$ &  $  1.0912\pm  0.0016$ &  $ 19.55\pm  0.06$ &  $-48.57\pm  0.03$ \\
    69904101732529408 &  55.8631 &  25.3874 & $ 11.1515\pm  0.0017$ &  $  7.17\pm  0.02$ &  $  1.0634\pm  0.0009$ &  $ 20.24\pm  0.02$ &  $-44.00\pm  0.02$ \\
    65247704349267584 &  56.0545 &  24.0306 & $ 11.1672\pm  0.0010$ &  $  7.59\pm  0.02$ &  $  1.0097\pm  0.0015$ &  $ 21.40\pm  0.02$ &  $-45.89\pm  0.02$ \\
    64172038380708224 &  57.5889 &  23.0961 & $ 11.1686\pm  0.0006$ &  $  7.51\pm  0.03$ &  $  1.0254\pm  0.0026$ &  $ 19.61\pm  0.03$ &  $-46.56\pm  0.02$ \\
    66570554277316992 &  58.3489 &  24.0648 & $ 11.1737\pm  0.0009$ &  $  7.26\pm  0.02$ &  $  0.9978\pm  0.0015$ &  $ 19.43\pm  0.03$ &  $-45.30\pm  0.02$ \\
    66499154741977216 &  57.3699 &  23.7120 & $ 11.1769\pm  0.0006$ &  $  7.59\pm  0.02$ &  $  0.9985\pm  0.0026$ &  $ 19.94\pm  0.03$ &  $-47.45\pm  0.02$ \\
    65275089060719104 &  56.1834 &  24.2310 & $ 11.1935\pm  0.0010$ &  $  7.47\pm  0.03$ &  $  1.0079\pm  0.0018$ &  $ 21.47\pm  0.03$ &  $-46.45\pm  0.02$ \\
    65072435323295872 &  56.0468 &  23.3791 & $ 11.1939\pm  0.0010$ &  $  7.58\pm  0.02$ &  $  1.0335\pm  0.0013$ &  $ 22.04\pm  0.03$ &  $-46.64\pm  0.02$ \\
    65233788655261568 &  55.8935 &  23.7617 & $ 11.2019\pm  0.0014$ &  $  7.27\pm  0.03$ &  $  1.0578\pm  0.0009$ &  $ 22.97\pm  0.04$ &  $-47.12\pm  0.03$ \\
    61554650949438208 &  53.2744 &  22.1340 & $ 11.2068\pm  0.0009$ &  $  7.56\pm  0.02$ &  $  0.9996\pm  0.0014$ &  $ 22.18\pm  0.02$ &  $-45.98\pm  0.02$ \\
    65289623229979136 &  56.0203 &  24.2753 & $ 11.2091\pm  0.0014$ &  $  7.29\pm  0.02$ &  $  1.0528\pm  0.0010$ &  $ 20.13\pm  0.02$ &  $-45.36\pm  0.02$ \\
    70242785673539712 &  56.2843 &  26.2923 & $ 11.2254\pm  0.0013$ &  $  7.36\pm  0.03$ &  $  1.0094\pm  0.0012$ &  $ 19.67\pm  0.03$ &  $-45.71\pm  0.02$ \\
    51694746068624128 &  59.5902 &  21.2575 & $ 11.2355\pm  0.0008$ &  $  7.34\pm  0.02$ &  $  1.0231\pm  0.0019$ &  $ 17.66\pm  0.03$ &  $-44.94\pm  0.02$ \\
    63730309584280960 &  57.9255 &  21.6682 & $ 11.2718\pm  0.0006$ &  $  7.15\pm  0.02$ &  $  1.0521\pm  0.0032$ &  $ 19.08\pm  0.03$ &  $-43.61\pm  0.02$ \\
    64979732749686016 &  56.7560 &  23.4947 & $ 11.2736\pm  0.0006$ &  $  7.39\pm  0.02$ &  $  1.0054\pm  0.0025$ &  $ 19.07\pm  0.02$ &  $-45.02\pm  0.02$ \\
    68303487680516224 &  56.1096 &  24.5895 & $ 11.2828\pm  0.0035$ &  $  7.47\pm  0.02$ &  $  1.0796\pm  0.0004$ &  $ 19.66\pm  0.03$ &  $-46.05\pm  0.02$ \\
    68150861722174848 &  54.8660 &  23.8948 & $ 11.3050\pm  0.0009$ &  $  7.39\pm  0.03$ &  $  1.0654\pm  0.0018$ &  $ 21.16\pm  0.03$ &  $-45.35\pm  0.02$ \\
    63289920816208768 &  56.5807 &  20.8796 & $ 11.3102\pm  0.0007$ &  $  7.33\pm  0.02$ &  $  1.0421\pm  0.0027$ &  $ 20.26\pm  0.03$ &  $-44.15\pm  0.02$ \\
    65309100904545280 &  59.0464 &  22.2210 & $ 11.3199\pm  0.0004$ &  $  7.61\pm  0.02$ &  $  1.0690\pm  0.0047$ &  $ 21.68\pm  0.03$ &  $-46.55\pm  0.02$ \\
    64921458633614976 &  57.2438 &  23.2010 & $ 11.3249\pm  0.0008$ &  $  7.15\pm  0.05$ &  $  1.0807\pm  0.0026$ &  $ 22.18\pm  0.06$ &  $-41.07\pm  0.04$ \\
    66452769091505024 &  57.4599 &  23.7054 & $ 11.3530\pm  0.0007$ &  $  7.21\pm  0.02$ &  $  1.0199\pm  0.0038$ &  $ 19.59\pm  0.03$ &  $-44.02\pm  0.02$ \\
    64450283540250240 &  55.5165 &  22.4267 & $ 11.3585\pm  0.0017$ &  $  7.02\pm  0.10$ &  $  1.2402\pm  0.0011$ &  $ 19.35\pm  0.12$ &  $-43.95\pm  0.08$ \\
    66800592725851776 &  56.5491 &  24.6221 & $ 11.4059\pm  0.0019$ &  $  7.55\pm  0.02$ &  $  1.0540\pm  0.0008$ &  $ 21.20\pm  0.03$ &  $-44.70\pm  0.02$ \\
    69857235049588736 &  56.8118 &  25.3716 & $ 11.4254\pm  0.0011$ &  $  7.47\pm  0.02$ &  $  1.0868\pm  0.0016$ &  $ 19.56\pm  0.02$ &  $-45.94\pm  0.02$ \\
    66537981246228096 &  57.7296 &  24.1972 & $ 11.4256\pm  0.0006$ &  $  7.16\pm  0.02$ &  $  1.0270\pm  0.0030$ &  $ 18.86\pm  0.02$ &  $-43.39\pm  0.02$ \\
    69876712724339456 &  55.9515 &  25.0042 & $ 11.4340\pm  0.0023$ &  $  7.44\pm  0.02$ &  $  1.1085\pm  0.0008$ &  $ 19.86\pm  0.03$ &  $-45.60\pm  0.02$ \\
    69945814454871680 &  56.1800 &  25.8753 & $ 11.4378\pm  0.0006$ &  $  7.57\pm  0.02$ &  $  1.0962\pm  0.0037$ &  $ 19.77\pm  0.03$ &  $-45.90\pm  0.02$ \\
    70462688000922880 &  56.9901 &  26.6291 & $ 11.4624\pm  0.0007$ &  $  7.57\pm  0.02$ &  $  1.0760\pm  0.0029$ &  $ 19.92\pm  0.03$ &  $-47.52\pm  0.02$ \\
    64923279699744256 &  57.2598 &  23.2522 & $ 11.4733\pm  0.0008$ &  $  7.27\pm  0.02$ &  $  1.0478\pm  0.0036$ &  $ 19.73\pm  0.02$ &  $-44.43\pm  0.02$ \\
    66556535504958848 &  57.4024 &  24.2959 & $ 11.4759\pm  0.0008$ &  $  7.46\pm  0.02$ &  $  1.0648\pm  0.0028$ &  $ 18.18\pm  0.03$ &  $-45.94\pm  0.02$ \\
    68334235349446528 &  55.1281 &  24.4871 & $ 11.5097\pm  0.0012$ &  $  7.37\pm  0.03$ &  $  1.1080\pm  0.0019$ &  $ 21.82\pm  0.04$ &  $-44.17\pm  0.03$ \\
    70049477786093056 &  56.5397 &  26.1386 & $ 11.5163\pm  0.0005$ &  $  7.49\pm  0.02$ &  $  1.2717\pm  0.0052$ &  $ 20.09\pm  0.02$ &  $-45.75\pm  0.02$ \\
    69874243118711040 &  56.5832 &  25.4754 & $ 11.5182\pm  0.0010$ &  $  7.38\pm  0.03$ &  \multicolumn{1}{c}{---} &  $ 19.17\pm  0.03$ &  $-45.80\pm  0.02$ \\
    66808869124393600 &  56.6575 &  24.7475 & $ 11.5874\pm  0.0007$ &  $  7.63\pm  0.02$ &  $  1.1022\pm  0.0034$ &  $ 20.42\pm  0.02$ &  $-47.63\pm  0.01$ \\
    51619120284286976 &  58.3703 &  20.9072 & $ 11.6577\pm  0.0014$ &  $  7.31\pm  0.02$ &  $  1.1712\pm  0.0013$ &  $ 19.22\pm  0.03$ &  $-44.58\pm  0.02$ \\
    63876402894075904 &  58.4702 &  22.4183 & $ 11.6736\pm  0.0008$ &  $  7.45\pm  0.02$ &  $  1.2947\pm  0.0025$ &  $ 19.47\pm  0.02$ &  $-45.26\pm  0.01$ \\
    65194584193758336 &  56.2638 &  23.8392 & $ 11.6841\pm  0.0005$ &  $  7.43\pm  0.02$ &  $  1.1114\pm  0.0040$ &  $ 20.34\pm  0.02$ &  $-45.77\pm  0.01$ \\
    68317609532996480 &  55.7624 &  24.6696 & $ 11.6849\pm  0.0011$ &  $  7.42\pm  0.02$ &  $  1.1234\pm  0.0020$ &  $ 19.45\pm  0.02$ &  $-46.25\pm  0.01$ \\
    66957994687842176 &  57.6489 &  25.4263 & $ 11.7302\pm  0.0016$ &  $  7.29\pm  0.02$ &  $  1.2106\pm  0.0013$ &  $ 18.29\pm  0.03$ &  $-44.34\pm  0.02$ \\
    70125000491024128 &  55.9543 &  25.7294 & $ 11.7337\pm  0.0009$ &  $  7.51\pm  0.02$ &  $  1.1455\pm  0.0021$ &  $ 21.27\pm  0.02$ &  $-47.77\pm  0.01$ \\
    70286319462343808 &  56.3081 &  26.5882 & $ 11.7473\pm  0.0010$ &  $  7.11\pm  0.02$ &  $  1.1114\pm  0.0019$ &  $ 19.30\pm  0.02$ &  $-44.33\pm  0.02$ \\
    63951826816390144 &  57.1942 &  22.0700 & $ 11.7999\pm  0.0016$ &  $  7.19\pm  0.12$ &  $  1.2486\pm  0.0018$ &  $ 19.02\pm  0.13$ &  $-44.79\pm  0.10$ \\
    65787289680918528 &  59.3889 &  24.0530 & $ 11.8225\pm  0.0006$ &  $  7.28\pm  0.02$ &  $  1.1357\pm  0.0051$ &  $ 18.76\pm  0.02$ &  $-45.31\pm  0.01$ \\
    65030344643851776 &  55.7468 &  22.9007 & $ 11.8291\pm  0.0013$ &  $  7.73\pm  0.05$ &  $  1.1801\pm  0.0018$ &  $ 20.03\pm  0.06$ &  $-44.55\pm  0.05$ \\
    64095656682494720 &  57.9127 &  22.7501 & $ 11.8502\pm  0.0004$ &  $  7.28\pm  0.02$ &  $  1.1648\pm  0.0085$ &  $ 19.60\pm  0.02$ &  $-45.60\pm  0.01$ \\
    65248460263511552 &  56.0532 &  24.0316 & $ 11.8598\pm  0.0036$ &  $  7.36\pm  0.13$ &  $  1.2781\pm  0.0007$ &  $ 20.15\pm  0.13$ &  $-45.15\pm  0.11$ \\
    68660244843997312 &  55.0502 &  25.6421 & $ 11.8621\pm  0.0016$ &  $  7.21\pm  0.03$ &  $  1.2396\pm  0.0014$ &  $ 18.35\pm  0.04$ &  $-47.55\pm  0.03$ \\
    69917635172718720 &  56.1832 &  25.4991 & $ 11.8624\pm  0.0012$ &  $  7.19\pm  0.02$ &  $  1.1800\pm  0.0019$ &  $ 20.32\pm  0.02$ &  $-43.83\pm  0.01$ \\
    64888129687348736 &  56.9209 &  22.9298 & $ 11.8863\pm  0.0029$ &  $  7.49\pm  0.33$ &  $  1.4087\pm  0.0008$ &  $ 21.14\pm  0.40$ &  $-41.26\pm  0.23$ \\
    66747816167123712 &  57.4262 &  24.4628 & $ 11.8998\pm  0.0007$ &  $  7.55\pm  0.02$ &  $  1.1820\pm  0.0033$ &  $ 18.68\pm  0.02$ &  $-46.77\pm  0.01$ \\
    65178568258674176 &  56.4143 &  23.7541 & $ 11.9256\pm  0.0017$ &  $  7.14\pm  0.08$ &  $  1.6230\pm  0.0016$ &  $ 24.02\pm  0.09$ &  $-45.25\pm  0.07$ \\
    66814302260735104 &  56.5325 &  24.8667 & $ 11.9502\pm  0.0014$ &  $  6.99\pm  0.12$ &  $  1.3159\pm  0.0019$ &  $ 20.40\pm  0.14$ &  $-45.43\pm  0.10$ \\
    65223618172733952 &  56.6642 &  24.0295 & $ 11.9571\pm  0.0007$ &  $  7.32\pm  0.01$ &  $  1.2012\pm  0.0034$ &  $ 20.27\pm  0.02$ &  $-46.23\pm  0.01$ \\
    69896473870624640 &  55.8068 &  25.2699 & $ 11.9594\pm  0.0022$ &  $  7.48\pm  0.02$ &  $  1.2340\pm  0.0011$ &  $ 20.01\pm  0.03$ &  $-46.02\pm  0.02$ \\
    64980278208557696 &  56.6678 &  23.4975 & $ 11.9617\pm  0.0020$ &  $  7.36\pm  0.02$ &  $  1.4194\pm  0.0013$ &  $ 16.02\pm  0.02$ &  $-46.94\pm  0.01$ \\
    68398732874994944 &  54.1264 &  24.0120 & $ 11.9781\pm  0.0008$ &  $  7.03\pm  0.01$ &  $  1.1978\pm  0.0035$ &  $ 19.76\pm  0.02$ &  $-43.17\pm  0.01$ \\
    63916431989200256 &  56.8924 &  21.7466 & $ 11.9852\pm  0.0007$ &  $  7.64\pm  0.01$ &  $  1.2186\pm  0.0041$ &  $ 19.06\pm  0.02$ &  $-46.16\pm  0.01$ \\
    65010239900405504 &  56.7783 &  23.7150 & $ 11.9949\pm  0.0005$ &  $  7.35\pm  0.02$ &  $  1.2157\pm  0.0055$ &  $ 19.43\pm  0.02$ &  $-44.41\pm  0.01$ \\
    66658996243552000 &  57.9138 &  24.5487 & $ 12.0090\pm  0.0014$ &  $  7.48\pm  0.01$ &  $  1.2228\pm  0.0018$ &  $ 21.23\pm  0.02$ &  $-46.06\pm  0.01$ \\
    64272128296706432 &  54.3014 &  21.4680 & $ 12.0392\pm  0.0009$ &  $  7.40\pm  0.02$ &  $  1.2081\pm  0.0035$ &  $ 21.40\pm  0.02$ &  $-45.16\pm  0.01$ \\
    65190048708380160 &  56.3384 &  23.7273 & $ 12.0717\pm  0.0014$ &  $  7.28\pm  0.01$ &  $  1.5380\pm  0.0024$ &  $ 19.69\pm  0.02$ &  $-44.56\pm  0.01$ \\
    66480944080770176 &  57.8204 &  23.8264 & $ 12.0902\pm  0.0005$ &  $  7.33\pm  0.02$ &  $  1.2308\pm  0.0074$ &  $ 19.84\pm  0.02$ &  $-46.76\pm  0.01$ \\
    70234882933734400 &  56.2210 &  26.1418 & $ 12.1302\pm  0.0012$ &  $  7.83\pm  0.02$ &  $  1.2784\pm  0.0027$ &  $ 21.61\pm  0.02$ &  $-48.86\pm  0.01$ \\
    65201039527567232 &  56.5116 &  23.7372 & $ 12.1337\pm  0.0010$ &  $  7.43\pm  0.02$ &  $  1.7131\pm  0.0036$ &  $ 19.50\pm  0.02$ &  $-44.26\pm  0.01$ \\
    66584332530000512 &  58.5372 &  24.3335 & $ 12.1848\pm  0.0006$ &  $  7.37\pm  0.03$ &  $  1.3437\pm  0.0042$ &  $ 16.63\pm  0.03$ &  $-46.42\pm  0.02$ \\
    69906571336964608 &  56.0213 &  25.4836 & $ 12.1853\pm  0.0009$ &  $  7.43\pm  0.01$ &  $  1.2659\pm  0.0037$ &  $ 20.77\pm  0.02$ &  $-45.66\pm  0.01$ \\
    65164171528305792 &  56.3425 &  23.4715 & $ 12.1906\pm  0.0015$ &  $  7.31\pm  0.01$ &  $  1.3070\pm  0.0024$ &  $ 20.22\pm  0.02$ &  $-44.65\pm  0.01$ \\
    65677372878285312 &  57.7144 &  23.3289 & $ 12.1945\pm  0.0004$ &  $  7.33\pm  0.02$ &  $  1.2623\pm  0.0089$ &  $ 18.89\pm  0.02$ &  $-46.33\pm  0.01$ \\
    65010549138050944 &  56.8065 &  23.7141 & $ 12.2159\pm  0.0011$ &  $  7.42\pm  0.01$ &  $  1.2617\pm  0.0031$ &  $ 19.73\pm  0.02$ &  $-45.61\pm  0.01$ \\
    66734720809017856 &  56.8254 &  24.3906 & $ 12.2292\pm  0.0010$ &  $  6.98\pm  0.03$ &  $  1.4833\pm  0.0036$ &  $ 21.26\pm  0.04$ &  $-45.55\pm  0.03$ \\
    69876506565909632 &  55.8610 &  24.9941 & $ 12.2381\pm  0.0017$ &  $  7.52\pm  0.03$ &  $  1.3596\pm  0.0018$ &  $ 19.04\pm  0.05$ &  $-44.59\pm  0.03$ \\
    64934893291213952 &  57.1169 &  23.3006 & $ 12.2423\pm  0.0019$ &  $  7.46\pm  0.01$ &  $  1.3191\pm  0.0020$ &  $ 20.40\pm  0.02$ &  $-45.46\pm  0.01$ \\
    65732447241199744 &  58.9836 &  23.5671 & $ 12.2591\pm  0.0014$ &  $  7.49\pm  0.02$ &  $  1.3021\pm  0.0026$ &  $ 19.14\pm  0.02$ &  $-46.08\pm  0.01$ \\
    66566946505629440 &  57.6442 &  24.5076 & $ 12.2869\pm  0.0008$ &  $  7.22\pm  0.02$ &  $  1.2708\pm  0.0040$ &  $ 19.84\pm  0.02$ &  $-45.04\pm  0.02$ \\
    63547378335443200 &  55.8113 &  21.1526 & $ 12.2959\pm  0.0009$ &  $  7.69\pm  0.02$ &  $  1.3319\pm  0.0040$ &  $ 21.82\pm  0.02$ &  $-47.01\pm  0.01$ \\
    65864427293364864 &  58.9934 &  24.5497 & $ 12.3076\pm  0.0015$ &  $  7.50\pm  0.02$ &  $  1.3282\pm  0.0023$ &  $ 18.61\pm  0.02$ &  $-46.93\pm  0.01$ \\
    69585140280997760 &  52.8249 &  26.0286 & $ 12.3085\pm  0.0010$ &  $  7.22\pm  0.02$ &  $  1.2808\pm  0.0038$ &  $ 21.07\pm  0.02$ &  $-43.68\pm  0.01$ \\
    70158977974956672 &  55.1775 &  25.7053 & $ 12.3133\pm  0.0014$ &  $  7.40\pm  0.02$ &  $  1.3088\pm  0.0024$ &  $ 20.79\pm  0.02$ &  $-45.87\pm  0.01$ \\
    66640712564777856 &  57.9725 &  24.3868 & $ 12.3414\pm  0.0022$ &  $  7.35\pm  0.02$ &  $  1.3302\pm  0.0017$ &  $ 20.08\pm  0.02$ &  $-46.27\pm  0.01$ \\
    65781345446197504 &  59.3203 &  24.0090 & $ 12.3571\pm  0.0015$ &  $  7.60\pm  0.02$ &  $  1.3530\pm  0.0027$ &  $ 19.19\pm  0.02$ &  $-46.89\pm  0.01$ \\
    64066107307543296 &  57.7245 &  22.5479 & $ 12.3646\pm  0.0014$ &  $  7.27\pm  0.01$ &  $  1.3313\pm  0.0027$ &  $ 17.87\pm  0.02$ &  $-45.12\pm  0.01$ \\
    64276315888567424 &  54.6243 &  21.5649 & $ 12.3702\pm  0.0012$ &  $  7.36\pm  0.02$ &  $  1.3516\pm  0.0029$ &  $ 19.53\pm  0.02$ &  $-45.21\pm  0.01$ \\
    68390417818463872 &  55.6151 &  25.0468 & $ 12.3766\pm  0.0019$ &  $  7.13\pm  0.02$ &  $  1.3087\pm  0.0021$ &  $ 19.37\pm  0.02$ &  $-43.27\pm  0.01$ \\
    64981137202021376 &  56.5173 &  23.4053 & $ 12.3976\pm  0.0028$ &  $  7.35\pm  0.01$ &  $  1.3820\pm  0.0014$ &  $ 19.01\pm  0.02$ &  $-45.46\pm  0.01$ \\
    70121805035254144 &  55.5197 &  25.8857 & $ 12.4061\pm  0.0010$ &  $  7.46\pm  0.02$ &  $  1.3656\pm  0.0041$ &  $ 21.06\pm  0.02$ &  $-46.90\pm  0.01$ \\
    65052953351603456 &  55.3853 &  23.1615 & $ 12.4139\pm  0.0009$ &  $  7.52\pm  0.03$ &  $  1.3606\pm  0.0044$ &  $ 21.49\pm  0.03$ &  $-46.00\pm  0.02$ \\
    66799763794633856 &  56.5272 &  24.5672 & $ 12.4143\pm  0.0014$ &  $  7.36\pm  0.01$ &  $  1.3389\pm  0.0029$ &  $ 19.75\pm  0.02$ &  $-46.62\pm  0.01$ \\
    63547270960574336 &  56.0028 &  21.2819 & $ 12.4209\pm  0.0017$ &  $  7.44\pm  0.02$ &  $  1.3620\pm  0.0020$ &  $ 20.15\pm  0.02$ &  $-46.02\pm  0.01$ \\
    66733552578791296 &  56.6555 &  24.3433 & $ 12.4411\pm  0.0016$ &  $  7.41\pm  0.06$ &  $  1.3933\pm  0.0007$ &  $ 22.38\pm  0.11$ &  $-45.52\pm  0.06$ \\
    70169251536714624 &  55.4962 &  25.9207 & $ 12.4495\pm  0.0007$ &  $  7.29\pm  0.02$ &  $  1.3623\pm  0.0059$ &  $ 20.58\pm  0.02$ &  $-45.14\pm  0.01$ \\
    65125864716379264 &  55.2137 &  23.5982 & $ 12.4521\pm  0.0012$ &  $  7.52\pm  0.02$ &  $  1.3632\pm  0.0036$ &  $ 21.13\pm  0.02$ &  $-45.76\pm  0.01$ \\
    66774513683782912 &  57.3359 &  24.7765 & $ 12.4596\pm  0.0013$ &  $  7.35\pm  0.02$ &  $  1.3730\pm  0.0033$ &  $ 19.20\pm  0.02$ &  $-44.49\pm  0.01$ \\
    70132658415356672 &  56.0188 &  25.8561 & $ 12.5128\pm  0.0017$ &  $  7.31\pm  0.02$ &  $  1.4364\pm  0.0025$ &  $ 19.26\pm  0.02$ &  $-43.27\pm  0.02$ \\
    65800930496992512 &  58.6166 &  23.8352 & $ 12.5198\pm  0.0013$ &  $  7.62\pm  0.01$ &  $  1.6999\pm  0.0033$ &  $ 19.62\pm  0.02$ &  $-47.44\pm  0.01$ \\
    66816295125702144 &  56.8904 &  24.6840 & $ 12.5404\pm  0.0015$ &  $  7.42\pm  0.01$ &  $  1.4015\pm  0.0030$ &  $ 19.58\pm  0.02$ &  $-46.27\pm  0.01$ \\
    64148738180119680 &  57.6919 &  22.9305 & $ 12.5485\pm  0.0016$ &  $  7.33\pm  0.01$ &  $  1.4772\pm  0.0028$ &  $ 19.43\pm  0.02$ &  $-44.96\pm  0.01$ \\
    68310359628169472 &  56.0914 &  24.7682 & $ 12.5533\pm  0.0014$ &  $  7.41\pm  0.02$ &  $  1.3938\pm  0.0032$ &  $ 21.24\pm  0.03$ &  $-46.65\pm  0.01$ \\
    64985127228608128 &  56.6158 &  23.5925 & $ 12.5638\pm  0.0039$ &  $  7.35\pm  0.02$ &  $  1.5844\pm  0.0013$ &  $ 18.43\pm  0.02$ &  $-44.86\pm  0.01$ \\
    66612473157921024 &  58.7191 &  24.5761 & $ 12.6038\pm  0.0007$ &  $  7.21\pm  0.02$ &  $  1.6745\pm  0.0081$ &  $ 18.67\pm  0.02$ &  $-43.91\pm  0.01$ \\
    69935162935991168 &  56.0119 &  25.6561 & $ 12.6104\pm  0.0013$ &  $  7.32\pm  0.02$ &  $  1.4632\pm  0.0035$ &  $ 19.77\pm  0.02$ &  $-46.02\pm  0.01$ \\
    69575313395795584 &  53.2517 &  25.9958 & $ 12.6161\pm  0.0007$ &  $  7.45\pm  0.02$ &  $  1.4382\pm  0.0057$ &  $ 21.27\pm  0.02$ &  $-45.86\pm  0.01$ \\
    66799768088857856 &  56.5289 &  24.5626 & $ 12.6925\pm  0.0007$ &  $  7.38\pm  0.02$ &  $  1.4467\pm  0.0091$ &  $ 19.40\pm  0.02$ &  $-46.97\pm  0.01$ \\
    65680499614460800 &  57.9890 &  23.3392 & $ 12.7132\pm  0.0010$ &  $  7.48\pm  0.01$ &  $  1.4653\pm  0.0057$ &  $ 20.84\pm  0.02$ &  $-46.48\pm  0.01$ \\
    63849572235829248 &  57.8495 &  22.1132 & $ 12.7243\pm  0.0013$ &  $  7.29\pm  0.02$ &  $  1.4535\pm  0.0043$ &  $ 18.72\pm  0.02$ &  $-44.62\pm  0.01$ \\
    66754241438299520 &  57.5518 &  24.5327 & $ 12.7328\pm  0.0015$ &  $  7.22\pm  0.02$ &  $  1.4336\pm  0.0037$ &  $ 19.11\pm  0.02$ &  $-45.53\pm  0.01$ \\
    66733556873061120 &  56.6553 &  24.3433 & $ 12.7441\pm  0.0019$ &  $  7.29\pm  0.08$ &  \multicolumn{1}{c}{---} &  $ 16.38\pm  0.16$ &  $-44.76\pm  0.09$ \\
    69834759483788928 &  56.3065 &  25.0876 & $ 12.7773\pm  0.0015$ &  $  7.51\pm  0.02$ &  $  1.4643\pm  0.0039$ &  $ 20.59\pm  0.02$ &  $-46.25\pm  0.01$ \\
    66489259137570816 &  57.8518 &  24.0872 & $ 12.7793\pm  0.0008$ &  $  7.47\pm  0.02$ &  $  1.4697\pm  0.0065$ &  $ 19.14\pm  0.02$ &  $-45.08\pm  0.01$ \\
    66937859881182848 &  57.5028 &  25.3986 & $ 12.7819\pm  0.0010$ &  $  7.02\pm  0.06$ &  $  1.7534\pm  0.0060$ &  $ 18.30\pm  0.07$ &  $-44.85\pm  0.05$ \\
    69838302833692160 &  56.1561 &  25.1376 & $ 12.7919\pm  0.0009$ &  $  7.64\pm  0.02$ &  $  1.5025\pm  0.0071$ &  $ 22.08\pm  0.02$ &  $-46.67\pm  0.01$ \\
    65471729844532864 &  59.8648 &  23.1236 & $ 12.8293\pm  0.0013$ &  $  7.40\pm  0.02$ &  $  1.5298\pm  0.0045$ &  $ 19.57\pm  0.02$ &  $-44.97\pm  0.01$ \\
    65330099002345216 &  59.0243 &  22.4393 & $ 12.8546\pm  0.0008$ &  $  7.75\pm  0.02$ &  $  1.5781\pm  0.0091$ &  $ 20.37\pm  0.02$ &  $-47.36\pm  0.01$ \\
    65190220507070208 &  56.3733 &  23.7603 & $ 12.8558\pm  0.0006$ &  $  7.40\pm  0.02$ &  $  1.5522\pm  0.0135$ &  $ 19.07\pm  0.02$ &  $-45.76\pm  0.01$ \\
    66787119410915072 &  56.6621 &  24.5201 & $ 12.8688\pm  0.0006$ &  $  7.41\pm  0.01$ &  $  1.5128\pm  0.0112$ &  $ 20.24\pm  0.02$ &  $-46.05\pm  0.01$ \\
    64936508198907904 &  57.1894 &  23.3387 & $ 12.8828\pm  0.0008$ &  $  7.45\pm  0.01$ &  $  1.5054\pm  0.0090$ &  $ 18.98\pm  0.02$ &  $-45.76\pm  0.01$ \\
    66816187748666624 &  56.9990 &  24.7311 & $ 12.9041\pm  0.0013$ &  $  7.75\pm  0.26$ &  $  1.5783\pm  0.0054$ &  $ 20.43\pm  0.30$ &  $-47.27\pm  0.23$ \\
    69335619861034624 &  52.8159 &  25.2557 & $ 12.9447\pm  0.0027$ &  $  7.64\pm  0.08$ &  \multicolumn{1}{c}{---} &  $ 21.23\pm  0.10$ &  $-47.29\pm  0.08$ \\
    69814388455816960 &  56.2092 &  24.9109 & $ 12.9856\pm  0.0011$ &  $  7.47\pm  0.02$ &  $  1.5627\pm  0.0081$ &  $ 20.09\pm  0.02$ &  $-48.02\pm  0.01$ \\
    65281166437426176 &  56.3873 &  24.3030 & $ 12.9895\pm  0.0033$ &  $  7.52\pm  0.02$ &  $  1.5924\pm  0.0024$ &  $ 20.26\pm  0.02$ &  $-45.17\pm  0.02$ \\
    63958561324922240 &  57.2969 &  22.1766 & $ 12.9938\pm  0.0015$ &  $  7.43\pm  0.18$ &  $  1.7024\pm  0.0107$ &  $ 21.60\pm  0.19$ &  $-49.77\pm  0.14$ \\
    65208396808627840 &  56.9228 &  23.9717 & $ 13.0072\pm  0.0017$ &  $  7.37\pm  0.02$ &  $  1.5475\pm  0.0042$ &  $ 20.52\pm  0.02$ &  $-45.03\pm  0.01$ \\
    66481837433947392 &  57.8748 &  23.8990 & $ 13.0282\pm  0.0010$ &  $  7.50\pm  0.02$ &  $  1.5706\pm  0.0071$ &  $ 18.76\pm  0.03$ &  $-45.89\pm  0.02$ \\
    65588484235454592 &  58.2690 &  22.8012 & $ 13.1009\pm  0.0007$ &  $  7.29\pm  0.01$ &  $  1.5995\pm  0.0095$ &  $ 19.04\pm  0.02$ &  $-45.56\pm  0.01$ \\
    64990586130069504 &  56.9085 &  23.4678 & $ 13.1137\pm  0.0013$ &  $  7.27\pm  0.02$ &  $  1.5855\pm  0.0054$ &  $ 21.22\pm  0.02$ &  $-44.87\pm  0.01$ \\
    65214856439472640 &  56.4604 &  23.8738 & $ 13.1341\pm  0.0010$ &  $  7.21\pm  0.01$ &  $  1.6774\pm  0.0085$ &  $ 19.88\pm  0.02$ &  $-44.65\pm  0.01$ \\
    63958801843006208 &  57.3996 &  22.1512 & $ 13.1419\pm  0.0008$ &  $  7.28\pm  0.07$ &  $  1.9259\pm  0.0149$ &  $ 19.81\pm  0.09$ &  $-42.30\pm  0.06$ \\
    64959662365552384 &  56.7807 &  23.2262 & $ 13.1433\pm  0.0023$ &  $  7.31\pm  0.02$ &  $  1.5969\pm  0.0034$ &  $ 19.30\pm  0.02$ &  $-45.44\pm  0.01$ \\
    65248151025861120 &  56.0962 &  24.0681 & $ 13.1688\pm  0.0014$ &  $  7.44\pm  0.04$ &  $  1.7458\pm  0.0058$ &  $ 21.77\pm  0.03$ &  $-47.34\pm  0.02$ \\
    70461554129560448 &  57.0520 &  26.5836 & $ 13.1789\pm  0.0010$ &  $  7.58\pm  0.02$ &  $  1.6359\pm  0.0075$ &  $ 20.98\pm  0.03$ &  $-46.57\pm  0.02$ \\
    64971933089093760 &  56.5349 &  23.3473 & $ 13.2178\pm  0.0022$ &  $  7.39\pm  0.02$ &  $  1.6410\pm  0.0039$ &  $ 19.54\pm  0.02$ &  $-45.25\pm  0.01$ \\
    66897933865345920 &  58.1891 &  25.2797 & $ 13.2479\pm  0.0011$ &  $  7.22\pm  0.02$ &  $  1.6402\pm  0.0084$ &  $ 19.49\pm  0.02$ &  $-45.07\pm  0.01$ \\
    66730120901930240 &  56.9183 &  24.3017 & $ 13.2676\pm  0.0011$ &  $  7.39\pm  0.03$ &  $  1.7036\pm  0.0083$ &  $ 19.47\pm  0.04$ &  $-47.07\pm  0.02$ \\
    69823940463098752 &  56.1139 &  24.8438 & $ 13.2807\pm  0.0010$ &  $  7.50\pm  0.03$ &  $  2.0093\pm  0.0102$ &  $ 20.68\pm  0.04$ &  $-48.99\pm  0.03$ \\
    68051390279853824 &  53.0021 &  23.7746 & $ 13.3061\pm  0.0009$ &  $  7.24\pm  0.02$ &  $  1.6636\pm  0.0109$ &  $ 21.20\pm  0.02$ &  $-43.69\pm  0.02$ \\
    66944422591073024 &  57.0320 &  25.3151 & $ 13.3094\pm  0.0020$ &  $  7.36\pm  0.06$ &  $  1.7167\pm  0.0046$ &  $ 20.15\pm  0.09$ &  $-49.21\pm  0.05$ \\
    66852647730267264 &  57.7733 &  24.7366 & $ 13.3108\pm  0.0011$ &  $  7.24\pm  0.02$ &  $  1.6781\pm  0.0084$ &  $ 19.99\pm  0.02$ &  $-45.30\pm  0.02$ \\
    69988489250631680 &  57.3357 &  25.8178 & $ 13.3151\pm  0.0006$ &  $  7.75\pm  0.02$ &  $  1.7197\pm  0.0154$ &  $ 19.65\pm  0.02$ &  $-47.63\pm  0.01$ \\
    65013474012743936 &  56.9217 &  23.7401 & $ 13.3178\pm  0.0021$ &  $  7.42\pm  0.02$ &  $  1.6478\pm  0.0044$ &  $ 19.39\pm  0.02$ &  $-44.42\pm  0.01$ \\
    66811450402457216 &  56.5854 &  24.7853 & $ 13.3376\pm  0.0008$ &  $  7.45\pm  0.02$ &  $  1.6947\pm  0.0126$ &  $ 18.58\pm  0.02$ &  $-45.18\pm  0.01$ \\
    68587161680620288 &  55.4957 &  25.3288 & $ 13.3443\pm  0.0010$ &  $  7.33\pm  0.03$ &  $  2.0467\pm  0.0117$ &  $ 20.10\pm  0.04$ &  $-44.18\pm  0.03$ \\
    64438841747360768 &  55.7491 &  22.4241 & $ 13.3615\pm  0.0007$ &  $  7.45\pm  0.02$ &  $  1.7057\pm  0.0148$ &  $ 21.41\pm  0.02$ &  $-44.39\pm  0.01$ \\
    65161976802151680 &  56.2457 &  23.3887 & $ 13.3746\pm  0.0020$ &  $  7.55\pm  0.02$ &  $  1.7225\pm  0.0054$ &  $ 19.89\pm  0.02$ &  $-46.94\pm  0.02$ \\
    70313016978627584 &  55.9087 &  26.6123 & $ 13.3905\pm  0.0013$ &  $  7.03\pm  0.02$ &  $  1.6709\pm  0.0087$ &  $ 18.97\pm  0.02$ &  $-43.74\pm  0.01$ \\
    68618978798306432 &  54.7029 &  25.1886 & $ 13.3923\pm  0.0014$ &  $  7.28\pm  0.02$ &  $  1.9789\pm  0.0075$ &  $ 18.92\pm  0.03$ &  $-45.44\pm  0.02$ \\
    66802276352348416 &  56.3000 &  24.5860 & $ 13.4000\pm  0.0021$ &  $  7.52\pm  0.02$ &  $  1.7046\pm  0.0048$ &  $ 20.81\pm  0.03$ &  $-44.70\pm  0.02$ \\
    64856312568645248 &  56.5220 &  22.9814 & $ 13.4140\pm  0.0008$ &  $  7.60\pm  0.02$ &  $  1.7675\pm  0.0140$ &  $ 20.51\pm  0.02$ &  $-47.91\pm  0.01$ \\
    65089473457126784 &  55.9526 &  23.5392 & $ 13.4188\pm  0.0006$ &  $  7.24\pm  0.02$ &  $  1.7171\pm  0.0180$ &  $ 21.48\pm  0.02$ &  $-44.39\pm  0.01$ \\
    66753038847347456 &  57.3142 &  24.5671 & $ 13.4303\pm  0.0012$ &  $  7.34\pm  0.03$ &  $  1.7988\pm  0.0085$ &  $ 18.09\pm  0.03$ &  $-46.94\pm  0.02$ \\
    66837495084120320 &  56.6678 &  24.9309 & $ 13.4360\pm  0.0019$ &  $  7.26\pm  0.09$ &  $  1.8326\pm  0.0081$ &  $ 22.21\pm  0.10$ &  $-45.20\pm  0.07$ \\
    66539252556578816 &  57.5211 &  24.1238 & $ 13.4470\pm  0.0010$ &  $  7.42\pm  0.02$ &  $  1.7278\pm  0.0102$ &  $ 18.33\pm  0.02$ &  $-46.98\pm  0.01$ \\
    66997817623367296 &  59.0980 &  24.8322 & $ 13.4470\pm  0.0016$ &  $  7.16\pm  0.02$ &  $  1.7113\pm  0.0068$ &  $ 17.88\pm  0.02$ &  $-43.84\pm  0.01$ \\
    70426507196531456 &  57.7941 &  26.5875 & $ 13.4568\pm  0.0010$ &  $  7.01\pm  0.02$ &  $  1.6937\pm  0.0112$ &  $ 18.03\pm  0.02$ &  $-44.11\pm  0.01$ \\
    66481734354737792 &  57.8557 &  23.8892 & $ 13.4651\pm  0.0010$ &  $  7.37\pm  0.02$ &  $  1.7395\pm  0.0106$ &  $ 19.11\pm  0.02$ &  $-46.86\pm  0.01$ \\
    71042439864623104 &  54.8263 &  26.7932 & $ 13.4790\pm  0.0013$ &  $  7.36\pm  0.02$ &  $  1.7291\pm  0.0081$ &  $ 20.26\pm  0.02$ &  $-45.50\pm  0.02$ \\
    65131121756446592 &  55.4737 &  23.4578 & $ 13.4880\pm  0.0022$ &  $  7.49\pm  0.03$ &  $  1.8508\pm  0.0064$ &  $ 21.75\pm  0.03$ &  $-45.21\pm  0.02$ \\
    65107860213588096 &  55.3076 &  23.3847 & $ 13.4928\pm  0.0006$ &  $  7.22\pm  0.02$ &  $  1.7267\pm  0.0189$ &  $ 19.49\pm  0.02$ &  $-44.45\pm  0.01$ \\
    65750627840192256 &  58.8709 &  23.7722 & $ 13.4943\pm  0.0013$ &  $  7.25\pm  0.02$ &  $  1.7350\pm  0.0095$ &  $ 17.76\pm  0.02$ &  $-44.95\pm  0.01$ \\
    68620868583787904 &  54.7205 &  25.2362 & $ 13.4976\pm  0.0011$ &  $  7.78\pm  0.02$ &  $  1.7857\pm  0.0111$ &  $ 22.11\pm  0.02$ &  $-47.33\pm  0.01$ \\
    64597927335800064 &  54.1015 &  22.6236 & $ 13.5150\pm  0.0007$ &  $  7.14\pm  0.06$ &  $  1.7697\pm  0.0239$ &  $ 21.30\pm  0.08$ &  $-44.43\pm  0.06$ \\
    68364544935515392 &  55.5163 &  24.7123 & $ 13.5206\pm  0.0030$ &  $  7.82\pm  0.19$ &  $  1.7993\pm  0.0007$ &  $ 22.21\pm  0.23$ &  $-46.62\pm  0.17$ \\
    65712488530853120 &  58.0939 &  23.6447 & $ 13.5233\pm  0.0011$ &  $  7.84\pm  0.02$ &  $  1.8281\pm  0.0105$ &  $ 20.35\pm  0.02$ &  $-48.34\pm  0.01$ \\
    65226401312036864 &  56.6300 &  24.1171 & $ 13.5407\pm  0.0020$ &  $  7.39\pm  0.14$ &  $  1.8473\pm  0.0088$ &  $ 18.38\pm  0.16$ &  $-45.25\pm  0.12$ \\
    65641913628380288 &  58.4887 &  23.3451 & $ 13.5493\pm  0.0007$ &  $  7.42\pm  0.02$ &  $  1.8429\pm  0.0175$ &  $ 20.24\pm  0.03$ &  $-44.27\pm  0.02$ \\
    65214409762926720 &  56.4540 &  23.8527 & $ 13.5667\pm  0.0006$ &  $  7.46\pm  0.02$ &  $  1.7800\pm  0.0201$ &  $ 21.19\pm  0.02$ &  $-45.39\pm  0.01$ \\
    65212691775922048 &  56.8258 &  24.0362 & $ 13.5677\pm  0.0024$ &  $  7.34\pm  0.08$ &  $  1.8632\pm  0.0028$ &  $ 22.03\pm  0.09$ &  $-44.74\pm  0.08$ \\
    69834866859848192 &  56.3257 &  25.0993 & $ 13.5700\pm  0.0020$ &  $  7.44\pm  0.02$ &  $  1.7812\pm  0.0059$ &  $ 20.86\pm  0.02$ &  $-46.29\pm  0.01$ \\
    66581549393480704 &  58.6186 &  24.3209 & $ 13.5826\pm  0.0007$ &  $  7.42\pm  0.02$ &  $  1.7860\pm  0.0198$ &  $ 18.82\pm  0.02$ &  $-46.76\pm  0.01$ \\
    68364544933829376 &  55.5159 &  24.7125 & $ 13.5972\pm  0.0015$ &  $  7.49\pm  0.06$ &  $  1.8733\pm  0.0009$ &  $ 21.72\pm  0.07$ &  $-45.29\pm  0.06$ \\
    64944170420647296 &  57.3956 &  23.4545 & $ 13.6025\pm  0.0021$ &  $  6.93\pm  0.17$ &  $  1.8906\pm  0.0095$ &  $ 20.77\pm  0.20$ &  $-48.46\pm  0.14$ \\
    65224442806459008 &  56.5537 &  24.0542 & $ 13.6037\pm  0.0020$ &  $  7.33\pm  0.02$ &  $  1.8112\pm  0.0067$ &  $ 22.07\pm  0.02$ &  $-46.13\pm  0.02$ \\
    66903293984399872 &  57.8423 &  25.1659 & $ 13.6131\pm  0.0007$ &  $  7.21\pm  0.02$ &  $  1.8188\pm  0.0181$ &  $ 19.60\pm  0.02$ &  $-45.43\pm  0.01$ \\
    64922283267331968 &  57.3014 &  23.2281 & $ 13.6334\pm  0.0012$ &  $  7.45\pm  0.02$ &  $  1.8176\pm  0.0118$ &  $ 19.73\pm  0.02$ &  $-46.05\pm  0.01$ \\
    68294554148575232 &  55.9039 &  24.3938 & $ 13.6370\pm  0.0011$ &  $  7.40\pm  0.02$ &  $  1.8263\pm  0.0123$ &  $ 19.55\pm  0.02$ &  $-44.49\pm  0.01$ \\
    68120728231661824 &  54.8718 &  23.4992 & $ 13.6594\pm  0.0016$ &  $  7.42\pm  0.02$ &  $  1.8325\pm  0.0086$ &  $ 21.95\pm  0.02$ &  $-45.24\pm  0.02$ \\
    64103009666497024 &  57.8493 &  22.8413 & $ 13.6670\pm  0.0011$ &  $  7.43\pm  0.02$ &  $  1.8396\pm  0.0119$ &  $ 19.64\pm  0.02$ &  $-44.99\pm  0.01$ \\
    66823304512166528 &  56.9088 &  24.8917 & $ 13.6743\pm  0.0013$ &  $  7.40\pm  0.08$ &  $  1.8256\pm  0.0107$ &  $ 21.07\pm  0.08$ &  $-44.06\pm  0.07$ \\
    65244749411766528 &  56.1476 &  24.0011 & $ 13.6797\pm  0.0005$ &  $  7.33\pm  0.02$ &  $  1.8219\pm  0.0254$ &  $ 21.42\pm  0.02$ &  $-45.87\pm  0.02$ \\
    65222518661019520 &  56.4337 &  24.0739 & $ 13.6911\pm  0.0015$ &  $  7.33\pm  0.02$ &  $  1.8298\pm  0.0129$ &  $ 19.95\pm  0.02$ &  $-43.35\pm  0.02$ \\
    66808220587759104 &  56.6194 &  24.7588 & $ 13.7024\pm  0.0009$ &  $  7.30\pm  0.03$ &  $  1.8476\pm  0.0161$ &  $ 20.49\pm  0.04$ &  $-46.52\pm  0.03$ \\
    65027905102436608 &  55.6096 &  22.8945 & $ 13.7029\pm  0.0010$ &  $  7.39\pm  0.02$ &  $  1.8354\pm  0.0150$ &  $ 20.93\pm  0.02$ &  $-44.50\pm  0.02$ \\
    64989490915460608 &  57.0458 &  23.5068 & $ 13.7121\pm  0.0014$ &  $  7.32\pm  0.02$ &  $  1.8174\pm  0.0105$ &  $ 19.71\pm  0.02$ &  $-44.54\pm  0.02$ \\
    64040818540162304 &  57.5955 &  22.1881 & $ 13.7161\pm  0.0007$ &  $  7.28\pm  0.02$ &  $  1.9026\pm  0.0190$ &  $ 17.15\pm  0.02$ &  $-46.27\pm  0.01$ \\
    66739982146803456 &  57.0721 &  24.5042 & $ 13.7177\pm  0.0014$ &  $  7.44\pm  0.02$ &  $  1.8534\pm  0.0108$ &  $ 19.95\pm  0.02$ &  $-46.22\pm  0.02$ \\
    68323485048225152 &  55.9674 &  24.8414 & $ 13.7349\pm  0.0020$ &  $  7.37\pm  0.02$ &  $  1.8592\pm  0.0077$ &  $ 21.08\pm  0.03$ &  $-44.26\pm  0.02$ \\
    65211145587780992 &  56.6497 &  23.9668 & $ 13.7362\pm  0.0019$ &  $  7.23\pm  0.02$ &  $  1.8533\pm  0.0077$ &  $ 19.29\pm  0.02$ &  $-44.07\pm  0.02$ \\
    66694455493470464 &  58.2465 &  24.9013 & $ 13.7374\pm  0.0013$ &  $  7.30\pm  0.02$ &  $  1.8535\pm  0.0116$ &  $ 20.67\pm  0.02$ &  $-45.25\pm  0.01$ \\
    68956803745067520 &  52.7997 &  25.1649 & $ 13.7457\pm  0.0009$ &  $  7.64\pm  0.06$ &  $  1.9092\pm  0.0132$ &  $ 21.46\pm  0.07$ &  $-44.99\pm  0.05$ \\
    53335045618385536 &  59.8455 &  22.5712 & $ 13.7555\pm  0.0010$ &  $  7.46\pm  0.02$ &  $  1.9051\pm  0.0147$ &  $ 17.95\pm  0.03$ &  $-45.48\pm  0.01$ \\
    69898810332838400 &  55.6786 &  25.2809 & $ 13.7567\pm  0.0007$ &  $  6.99\pm  0.02$ &  $  1.8043\pm  0.0180$ &  $ 19.56\pm  0.02$ &  $-43.23\pm  0.02$ \\
    68295481861500928 &  55.9821 &  24.4262 & $ 13.7673\pm  0.0019$ &  $  7.60\pm  0.02$ &  $  1.9090\pm  0.0076$ &  $ 21.39\pm  0.02$ &  $-47.74\pm  0.01$ \\
    69873418486230272 &  56.5160 &  25.4528 & $ 13.8111\pm  0.0006$ &  $  7.32\pm  0.02$ &  $  1.8720\pm  0.0211$ &  $ 22.57\pm  0.02$ &  $-44.96\pm  0.02$ \\
    66727234683931520 &  56.7650 &  24.1595 & $ 13.8264\pm  0.0022$ &  $  7.28\pm  0.02$ &  $  1.8953\pm  0.0063$ &  $ 19.33\pm  0.03$ &  $-44.72\pm  0.02$ \\
    68363411064150272 &  55.5899 &  24.6645 & $ 13.8305\pm  0.0016$ &  $  7.37\pm  0.02$ &  $  1.9059\pm  0.0101$ &  $ 20.38\pm  0.02$ &  $-45.17\pm  0.02$ \\
    65084358152509440 &  55.9026 &  23.4538 & $ 13.8314\pm  0.0013$ &  $  7.23\pm  0.02$ &  $  1.8890\pm  0.0110$ &  $ 20.10\pm  0.03$ &  $-44.02\pm  0.02$ \\
    66798526845337344 &  56.4798 &  24.5546 & $ 13.8328\pm  0.0009$ &  $  7.36\pm  0.02$ &  $  1.7651\pm  0.0041$ &  $ 19.53\pm  0.03$ &  $-45.55\pm  0.02$ \\
    64131150292139648 &  57.1569 &  22.7691 & $ 13.8464\pm  0.0014$ &  $  7.23\pm  0.02$ &  $  1.9364\pm  0.0127$ &  $ 19.03\pm  0.03$ &  $-44.59\pm  0.02$ \\
    64050645425295872 &  57.7664 &  22.4045 & $ 13.8596\pm  0.0010$ &  $  7.43\pm  0.02$ &  $  1.9323\pm  0.0192$ &  $ 19.34\pm  0.03$ &  $-46.00\pm  0.01$ \\
    63430967542044800 &  55.3050 &  20.8544 & $ 13.8617\pm  0.0007$ &  $  7.13\pm  0.04$ &  $  1.9597\pm  0.0329$ &  $ 22.13\pm  0.05$ &  $-45.29\pm  0.04$ \\
    65151531440914560 &  55.4150 &  23.7629 & $ 13.8675\pm  0.0011$ &  $  7.58\pm  0.02$ &  $  1.8860\pm  0.0181$ &  $ 22.10\pm  0.03$ &  $-46.90\pm  0.02$ \\
    65026839950559744 &  55.4463 &  22.8568 & $ 13.8835\pm  0.0008$ &  $  7.41\pm  0.02$ &  $  1.8963\pm  0.0233$ &  $ 21.04\pm  0.03$ &  $-45.91\pm  0.02$ \\
    64006905476619776 &  56.8469 &  22.2444 & $ 13.8961\pm  0.0012$ &  $  7.12\pm  0.02$ &  $  1.8875\pm  0.0140$ &  $ 19.57\pm  0.02$ &  $-44.08\pm  0.02$ \\
    69877163697813248 &  55.9499 &  25.0530 & $ 13.9155\pm  0.0013$ &  $  7.48\pm  0.02$ &  $  1.9273\pm  0.0144$ &  $ 20.98\pm  0.03$ &  $-46.05\pm  0.02$ \\
    65153833543386624 &  55.4946 &  23.7071 & $ 13.9355\pm  0.0016$ &  $  7.33\pm  0.02$ &  $  1.9495\pm  0.0119$ &  $ 19.95\pm  0.03$ &  $-45.75\pm  0.01$ \\
    51616268426009472 &  58.4293 &  20.8333 & $ 13.9738\pm  0.0007$ &  $  7.44\pm  0.02$ &  $  1.9915\pm  0.0243$ &  $ 19.85\pm  0.03$ &  $-45.52\pm  0.02$ \\
    66517468482370176 &  57.0751 &  23.8913 & $ 13.9759\pm  0.0003$ &  $  7.30\pm  0.02$ &  $  1.9212\pm  0.0399$ &  $ 19.10\pm  0.03$ &  $-45.35\pm  0.02$ \\
    65768151306811904 &  59.4004 &  23.9310 & $ 14.0062\pm  0.0010$ &  $  7.17\pm  0.02$ &  $  1.9805\pm  0.0195$ &  $ 17.88\pm  0.03$ &  $-44.07\pm  0.02$ \\
    64808483812941440 &  56.6451 &  22.9353 & $ 14.0118\pm  0.0009$ &  $  7.26\pm  0.02$ &  $  1.9754\pm  0.0227$ &  $ 19.45\pm  0.03$ &  $-45.28\pm  0.02$ \\
    66781316909399424 &  56.5314 &  24.3742 & $ 14.0124\pm  0.0018$ &  $  7.43\pm  0.02$ &  $  1.9703\pm  0.0089$ &  $ 18.93\pm  0.03$ &  $-47.09\pm  0.02$ \\
    64964717544035200 &  56.6371 &  23.3051 & $ 14.0187\pm  0.0020$ &  $  7.43\pm  0.02$ &  $  2.0111\pm  0.0089$ &  $ 20.54\pm  0.03$ &  $-45.04\pm  0.02$ \\
    65690498298435840 &  58.3535 &  23.4040 & $ 14.0732\pm  0.0006$ &  $  7.54\pm  0.05$ &  $  2.3251\pm  0.0444$ &  $ 20.97\pm  0.07$ &  $-46.79\pm  0.04$ \\
    64977705525131904 &  56.6473 &  23.4115 & $ 14.0812\pm  0.0011$ &  $  7.22\pm  0.02$ &  $  2.0335\pm  0.0200$ &  $ 20.30\pm  0.03$ &  $-44.83\pm  0.02$ \\
    66482868226100096 &  57.8004 &  23.9324 & $ 14.0814\pm  0.0011$ &  $  7.52\pm  0.02$ &  $  2.0330\pm  0.0178$ &  $ 19.63\pm  0.02$ &  $-46.63\pm  0.02$ \\
    70044628765739776 &  56.5810 &  26.0431 & $ 14.0890\pm  0.0010$ &  $  7.48\pm  0.02$ &  $  1.9920\pm  0.0204$ &  $ 20.32\pm  0.02$ &  $-45.98\pm  0.02$ \\
    65673593307063552 &  57.8160 &  23.2821 & $ 14.1107\pm  0.0011$ &  $  7.39\pm  0.02$ &  $  2.0543\pm  0.0173$ &  $ 20.27\pm  0.02$ &  $-45.20\pm  0.01$ \\
    64250477365329536 &  54.5368 &  21.2468 & $ 14.1586\pm  0.0017$ &  $  7.48\pm  0.02$ &  $  2.0705\pm  0.0150$ &  $ 20.79\pm  0.03$ &  $-45.27\pm  0.02$ \\
    65011412428446592 &  56.7894 &  23.7420 & $ 14.1701\pm  0.0008$ &  $  7.33\pm  0.03$ &  $  2.3951\pm  0.0258$ &  $ 21.22\pm  0.04$ &  $-45.58\pm  0.03$ \\
    65266494828710400 &  55.9030 &  24.2321 & $ 14.1789\pm  0.0024$ &  $  7.31\pm  0.08$ &  $  2.0962\pm  0.0059$ &  $ 20.33\pm  0.09$ &  $-46.51\pm  0.07$ \\
    65844361206181376 &  59.1081 &  24.2808 & $ 14.1840\pm  0.0009$ &  $  7.19\pm  0.02$ &  $  2.0518\pm  0.0240$ &  $ 18.27\pm  0.03$ &  $-45.34\pm  0.02$ \\
    71021927100882560 &  54.4001 &  26.5467 & $ 14.1866\pm  0.0008$ &  $  7.39\pm  0.03$ &  $  2.1378\pm  0.0332$ &  $ 20.97\pm  0.03$ &  $-45.69\pm  0.02$ \\
    65272817023559040 &  56.0971 &  24.1324 & $ 14.2056\pm  0.0013$ &  $  7.25\pm  0.04$ &  $  1.3938\pm  0.0009$ &  $ 20.33\pm  0.04$ &  $-47.79\pm  0.03$ \\
    65023232178029440 &  55.6227 &  22.7904 & $ 14.2203\pm  0.0008$ &  $  7.21\pm  0.02$ &  $  2.1069\pm  0.0266$ &  $ 20.44\pm  0.03$ &  $-43.62\pm  0.02$ \\
    69860293066219136 &  56.4128 &  25.2242 & $ 14.2562\pm  0.0019$ &  $  7.28\pm  0.02$ &  $  2.1212\pm  0.0129$ &  $ 19.83\pm  0.03$ &  $-45.08\pm  0.02$ \\
    65005262035285888 &  56.7658 &  23.6161 & $ 14.2646\pm  0.0007$ &  $  7.21\pm  0.02$ &  $  2.4753\pm  0.0392$ &  $ 20.78\pm  0.02$ &  $-44.24\pm  0.02$ \\
    66801623514684416 &  56.5413 &  24.6734 & $ 14.2650\pm  0.0016$ &  $  7.38\pm  0.04$ &  $  2.3838\pm  0.0123$ &  $ 20.50\pm  0.05$ &  $-47.16\pm  0.03$ \\
    64841503521468544 &  55.7676 &  22.8008 & $ 14.2971\pm  0.0016$ &  $  7.64\pm  0.15$ &  $  2.2963\pm  0.0140$ &  $ 21.91\pm  0.24$ &  $-43.99\pm  0.16$ \\
    66793583338514816 &  56.7051 &  24.5998 & $ 14.3105\pm  0.0015$ &  $  7.39\pm  0.02$ &  $  2.1480\pm  0.0162$ &  $ 19.35\pm  0.03$ &  $-44.35\pm  0.02$ \\
    67732257029618048 &  54.5976 &  23.1078 & $ 14.3113\pm  0.0017$ &  $  7.41\pm  0.03$ &  $  2.1313\pm  0.0158$ &  $ 21.57\pm  0.03$ &  $-45.49\pm  0.02$ \\
    65241313435901568 &  56.1334 &  23.8748 & $ 14.3292\pm  0.0010$ &  $  7.37\pm  0.04$ &  $  2.1890\pm  0.0020$ &  $ 19.58\pm  0.05$ &  $-45.42\pm  0.04$ \\
    69932276717968512 &  56.1254 &  25.5962 & $ 14.3405\pm  0.0013$ &  $  7.11\pm  0.02$ &  $  2.1378\pm  0.0202$ &  $ 20.05\pm  0.03$ &  $-43.58\pm  0.02$ \\
    68046133239891584 &  53.7893 &  24.2387 & $ 14.3571\pm  0.0007$ &  $  7.54\pm  0.02$ &  $  2.1545\pm  0.0367$ &  $ 21.92\pm  0.03$ &  $-46.32\pm  0.03$ \\
    65435102362687616 &  59.1042 &  23.0906 & $ 14.3580\pm  0.0005$ &  $  7.42\pm  0.02$ &  $  2.1179\pm  0.0572$ &  $ 19.73\pm  0.03$ &  $-46.27\pm  0.02$ \\
    65201249983083392 &  56.5233 &  23.7571 & $ 14.3751\pm  0.0006$ &  $  7.31\pm  0.03$ &  $  2.4469\pm  0.0411$ &  $ 20.58\pm  0.03$ &  $-44.18\pm  0.02$ \\
    70028170451469312 &  56.8411 &  25.8977 & $ 14.3856\pm  0.0008$ &  $  7.17\pm  0.02$ &  $  2.1703\pm  0.0282$ &  $ 20.30\pm  0.02$ &  $-45.19\pm  0.02$ \\
    65125452399528320 &  55.1313 &  23.5504 & $ 14.4102\pm  0.0006$ &  $  7.49\pm  0.03$ &  $  2.1775\pm  0.0505$ &  $ 22.04\pm  0.03$ &  $-46.28\pm  0.02$ \\
    65241313437941504 &  56.1332 &  23.8752 & $ 14.4165\pm  0.0015$ &  $  7.36\pm  0.04$ &  $  2.4777\pm  0.0037$ &  $ 19.61\pm  0.05$ &  $-46.53\pm  0.04$ \\
    68325649711754880 &  55.7732 &  24.8244 & $ 14.4184\pm  0.0010$ &  $  7.31\pm  0.03$ &  $  2.5224\pm  0.0299$ &  $ 18.42\pm  0.05$ &  $-46.97\pm  0.03$ \\
    65266499126062080 &  55.9024 &  24.2321 & $ 14.4374\pm  0.0023$ &  $  7.70\pm  0.11$ &  \multicolumn{1}{c}{---} &  $ 19.57\pm  0.12$ &  $-42.11\pm  0.09$ \\
    69583456653826048 &  52.8111 &  25.9809 & $ 14.4527\pm  0.0008$ &  $  7.34\pm  0.02$ &  $  2.1985\pm  0.0428$ &  $ 21.75\pm  0.03$ &  $-44.74\pm  0.02$ \\
    66555573432261376 &  57.5537 &  24.3516 & $ 14.4625\pm  0.0003$ &  $  7.24\pm  0.03$ &  $  2.2068\pm  0.0570$ &  $ 17.83\pm  0.03$ &  $-44.35\pm  0.03$ \\
    69811364798863744 &  56.1035 &  24.7682 & $ 14.4636\pm  0.0021$ &  $  7.38\pm  0.03$ &  $  2.2354\pm  0.0152$ &  $ 20.01\pm  0.04$ &  $-45.87\pm  0.02$ \\
    69810093488518784 &  56.3480 &  24.8506 & $ 14.4673\pm  0.0015$ &  $  7.16\pm  0.05$ &  $  2.2318\pm  0.0217$ &  $ 20.86\pm  0.06$ &  $-44.54\pm  0.04$ \\
    66940299422471296 &  57.1086 &  25.2445 & $ 14.4859\pm  0.0010$ &  $  7.51\pm  0.02$ &  $  2.2242\pm  0.0296$ &  $ 19.75\pm  0.03$ &  $-48.32\pm  0.02$ \\
    64960663095015680 &  56.7380 &  23.2505 & $ 14.4864\pm  0.0010$ &  $  7.38\pm  0.03$ &  $  2.2120\pm  0.0371$ &  $ 20.42\pm  0.03$ &  $-46.06\pm  0.02$ \\
    64870296982175488 &  56.0368 &  23.0797 & $ 14.4980\pm  0.0015$ &  $  7.34\pm  0.03$ &  $  2.2233\pm  0.0230$ &  $ 21.63\pm  0.03$ &  $-45.15\pm  0.02$ \\
    64891634380723712 &  57.2543 &  22.9802 & $ 14.5059\pm  0.0008$ &  $  7.48\pm  0.03$ &  $  2.2169\pm  0.0405$ &  $ 19.78\pm  0.03$ &  $-45.89\pm  0.02$ \\
    63693785181958912 &  57.4659 &  21.3071 & $ 14.5090\pm  0.0007$ &  $  7.22\pm  0.03$ &  $  2.4990\pm  0.0459$ &  $ 19.92\pm  0.04$ &  $-44.13\pm  0.02$ \\
    66652467893487488 &  58.0861 &  24.5653 & $ 14.5097\pm  0.0006$ &  $  7.18\pm  0.02$ &  $  2.2129\pm  0.0417$ &  $ 18.50\pm  0.03$ &  $-44.62\pm  0.02$ \\
    70035351636365824 &  56.4696 &  25.8615 & $ 14.5205\pm  0.0007$ &  $  7.22\pm  0.03$ &  $  2.3064\pm  0.0173$ &  $ 20.43\pm  0.04$ &  $-43.71\pm  0.02$ \\
    69400010010608768 &  54.3507 &  25.7221 & $ 14.5381\pm  0.0010$ &  $  7.52\pm  0.03$ &  $  2.2601\pm  0.0324$ &  $ 21.76\pm  0.03$ &  $-46.73\pm  0.02$ \\
    68045583484082048 &  53.7472 &  24.2045 & $ 14.5446\pm  0.0009$ &  $  7.68\pm  0.03$ &  $  2.2772\pm  0.0377$ &  $ 21.45\pm  0.04$ &  $-47.11\pm  0.03$ \\
    70114039734416128 &  55.5203 &  25.6631 & $ 14.5597\pm  0.0007$ &  $  7.18\pm  0.04$ &  $  2.5621\pm  0.0471$ &  $ 19.61\pm  0.04$ &  $-44.44\pm  0.03$ \\
    65576011650237440 &  59.7377 &  23.7085 & $ 14.5667\pm  0.0014$ &  $  7.65\pm  0.03$ &  $  2.3082\pm  0.0266$ &  $ 18.62\pm  0.04$ &  $-47.12\pm  0.02$ \\
    64864593265614464 &  56.1575 &  22.9208 & $ 14.6024\pm  0.0011$ &  $  7.19\pm  0.03$ &  $  2.3684\pm  0.0324$ &  $ 20.30\pm  0.04$ &  $-41.24\pm  0.03$ \\
    65202830531043968 &  56.5272 &  23.8388 & $ 14.6069\pm  0.0010$ &  $  7.18\pm  0.03$ &  $  2.2873\pm  0.0267$ &  $ 19.69\pm  0.03$ &  $-45.97\pm  0.02$ \\
    65281239453865856 &  56.3760 &  24.3124 & $ 14.6073\pm  0.0013$ &  $  7.34\pm  0.03$ &  $  2.2880\pm  0.0181$ &  $ 18.95\pm  0.03$ &  $-47.25\pm  0.02$ \\
    70459836143275392 &  57.2378 &  26.6149 & $ 14.6160\pm  0.0008$ &  $  7.58\pm  0.12$ &  $  2.4232\pm  0.0372$ &  $ 22.77\pm  0.14$ &  $-45.31\pm  0.08$ \\
    63795455648004608 &  58.6451 &  21.8837 & $ 14.6224\pm  0.0005$ &  $  7.26\pm  0.03$ &  $  2.2965\pm  0.0650$ &  $ 18.87\pm  0.03$ &  $-44.55\pm  0.02$ \\
    66846291177113088 &  56.8369 &  25.0866 & $ 14.6734\pm  0.0007$ &  $  7.26\pm  0.03$ &  $  2.3139\pm  0.0437$ &  $ 18.66\pm  0.03$ &  $-45.98\pm  0.03$ \\
    65212691773969280 &  56.8255 &  24.0364 & $ 14.6736\pm  0.0012$ &  $  7.27\pm  0.07$ &  \multicolumn{1}{c}{---} &  $ 21.44\pm  0.13$ &  $-44.73\pm  0.12$ \\
    68225834671270528 &  54.8979 &  24.1182 & $ 14.6860\pm  0.0005$ &  $  7.22\pm  0.03$ &  $  2.3128\pm  0.0715$ &  $ 22.68\pm  0.04$ &  $-45.69\pm  0.03$ \\
    66722355601033600 &  57.2391 &  24.3286 & $ 14.6992\pm  0.0007$ &  $  7.40\pm  0.04$ &  $  2.5805\pm  0.0470$ &  $ 19.01\pm  0.05$ &  $-45.45\pm  0.03$ \\
    69878503727603072 &  56.0096 &  25.0648 & $ 14.7058\pm  0.0006$ &  $  7.47\pm  0.03$ &  $  2.3262\pm  0.0501$ &  $ 20.53\pm  0.03$ &  $-44.50\pm  0.02$ \\
    65783029073414144 &  59.0775 &  23.9642 & $ 14.7320\pm  0.0007$ &  $  7.44\pm  0.03$ &  $  2.3377\pm  0.0573$ &  $ 18.99\pm  0.04$ &  $-46.59\pm  0.02$ \\
    65117206062341760 &  55.0009 &  23.4348 & $ 14.7434\pm  0.0011$ &  $  7.42\pm  0.03$ &  $  2.5746\pm  0.0420$ &  $ 21.35\pm  0.04$ &  $-45.30\pm  0.03$ \\
    65017906418989312 &  56.8070 &  23.8313 & $ 14.7482\pm  0.0011$ &  $  7.39\pm  0.03$ &  $  2.6376\pm  0.0353$ &  $ 20.66\pm  0.04$ &  $-45.95\pm  0.02$ \\
    66710845088732160 &  56.9434 &  24.0505 & $ 14.7530\pm  0.0010$ &  $  7.56\pm  0.03$ &  $  2.3097\pm  0.0287$ &  $ 20.17\pm  0.03$ &  $-46.51\pm  0.02$ \\
    68259438496008832 &  55.5456 &  24.0855 & $ 14.7688\pm  0.0007$ &  $  7.48\pm  0.04$ &  $  2.5071\pm  0.0679$ &  $ 21.50\pm  0.05$ &  $-44.48\pm  0.03$ \\
    65229734206151680 &  56.6059 &  24.1599 & $ 14.7815\pm  0.0009$ &  $  7.19\pm  0.07$ &  $  2.5504\pm  0.0462$ &  $ 16.92\pm  0.09$ &  $-48.01\pm  0.07$ \\
    66500013736315264 &  57.2745 &  23.7396 & $ 14.7874\pm  0.0012$ &  $  7.63\pm  0.09$ &  $  2.4433\pm  0.0263$ &  $ 21.18\pm  0.12$ &  $-45.50\pm  0.09$ \\
    66737405166459264 &  56.8776 &  24.3703 & $ 14.7985\pm  0.0011$ &  $  7.39\pm  0.04$ &  $  2.3478\pm  0.0504$ &  $ 19.62\pm  0.06$ &  $-46.59\pm  0.03$ \\
    65134592089910656 &  55.5369 &  23.5879 & $ 14.8034\pm  0.0008$ &  $  7.26\pm  0.03$ &  $  2.3496\pm  0.0456$ &  $ 19.04\pm  0.03$ &  $-44.25\pm  0.02$ \\
    65202418214188544 &  56.4437 &  23.7952 & $ 14.8054\pm  0.0009$ &  $  7.01\pm  0.13$ &  $  2.5992\pm  0.0384$ &  $ 19.20\pm  0.14$ &  $-45.35\pm  0.11$ \\
    65254851174771584 &  55.6677 &  23.9892 & $ 14.8153\pm  0.0010$ &  $  7.35\pm  0.04$ &  $  2.4971\pm  0.0465$ &  $ 18.06\pm  0.05$ &  $-45.48\pm  0.03$ \\
    71202831123254272 &  55.4117 &  27.6852 & $ 14.8195\pm  0.0005$ &  $  7.47\pm  0.03$ &  $  2.5328\pm  0.0682$ &  $ 20.87\pm  0.05$ &  $-46.26\pm  0.03$ \\
    69889876800977408 &  55.9863 &  25.2621 & $ 14.8273\pm  0.0011$ &  $  7.48\pm  0.03$ &  $  2.3524\pm  0.0396$ &  $ 19.99\pm  0.03$ &  $-45.78\pm  0.02$ \\
    63436396380626688 &  55.1473 &  20.9656 & $ 14.8415\pm  0.0014$ &  $  7.59\pm  0.03$ &  $  2.4416\pm  0.0262$ &  $ 21.39\pm  0.03$ &  $-45.21\pm  0.02$ \\
    68314414077327744 &  55.8045 &  24.6552 & $ 14.8898\pm  0.0007$ &  $  7.22\pm  0.03$ &  $  2.4324\pm  0.0614$ &  $ 20.55\pm  0.03$ &  $-43.95\pm  0.03$ \\
    70138881823528832 &  56.1102 &  26.0415 & $ 14.9187\pm  0.0011$ &  $  7.58\pm  0.07$ &  $  2.5410\pm  0.0049$ &  $ 19.73\pm  0.10$ &  $-48.06\pm  0.06$ \\
    69863454162150656 &  56.3209 &  25.2631 & $ 14.9204\pm  0.0009$ &  $  7.32\pm  0.04$ &  $  2.6992\pm  0.0602$ &  $ 19.93\pm  0.03$ &  $-43.96\pm  0.03$ \\
    66720534534913792 &  57.1295 &  24.2813 & $ 14.9441\pm  0.0007$ &  $  7.34\pm  0.03$ &  $  2.4509\pm  0.0532$ &  $ 20.56\pm  0.04$ &  $-46.53\pm  0.02$ \\
    64073597730589952 &  58.1437 &  22.5020 & $ 14.9582\pm  0.0008$ &  $  6.98\pm  0.03$ &  $  2.3958\pm  0.0731$ &  $ 19.21\pm  0.04$ &  $-42.48\pm  0.02$ \\
    66732423004453376 &  56.7234 &  24.2873 & $ 14.9730\pm  0.0010$ &  $  7.37\pm  0.04$ &  $  2.7212\pm  0.0431$ &  $ 19.25\pm  0.07$ &  $-47.50\pm  0.03$ \\
    64094037476647040 &  57.7041 &  22.6698 & $ 14.9738\pm  0.0007$ &  $  7.39\pm  0.03$ &  $  2.4699\pm  0.0443$ &  $ 18.30\pm  0.04$ &  $-44.93\pm  0.03$ \\
    66671468828544384 &  57.8579 &  24.7940 & $ 14.9762\pm  0.0005$ &  $  7.61\pm  0.05$ &  $  2.7175\pm  0.0914$ &  $ 19.72\pm  0.06$ &  $-46.50\pm  0.04$ \\
    66550350752004352 &  57.7981 &  24.3868 & $ 14.9802\pm  0.0006$ &  $  7.70\pm  0.08$ &  $  2.5868\pm  0.0764$ &  $ 18.59\pm  0.10$ &  $-43.34\pm  0.06$ \\
    65553471661907328 &  59.7340 &  23.4648 & $ 14.9858\pm  0.0006$ &  $  7.15\pm  0.05$ &  $  2.7053\pm  0.0941$ &  $ 17.91\pm  0.06$ &  $-44.78\pm  0.03$ \\
    66542551091588352 &  57.8295 &  24.1701 & $ 14.9949\pm  0.0005$ &  $  7.71\pm  0.03$ &  $  2.4956\pm  0.0762$ &  $ 20.71\pm  0.03$ &  $-48.22\pm  0.02$ \\
    69990241597280640 &  57.2869 &  25.8967 & $ 15.0079\pm  0.0006$ &  $  7.29\pm  0.03$ &  $  2.4944\pm  0.0641$ &  $ 18.81\pm  0.03$ &  $-46.17\pm  0.02$ \\
    65292268929825408 &  56.1121 &  24.4086 & $ 15.0118\pm  0.0011$ &  $  7.18\pm  0.03$ &  $  2.3948\pm  0.0630$ &  $ 20.20\pm  0.04$ &  $-43.42\pm  0.03$ \\
    66742765285619584 &  56.9624 &  24.5050 & $ 15.0158\pm  0.0007$ &  $  7.36\pm  0.04$ &  $  2.4399\pm  0.0553$ &  $ 18.64\pm  0.04$ &  $-45.04\pm  0.03$ \\
    69906472554465792 &  55.9746 &  25.4749 & $ 15.0196\pm  0.0008$ &  $  7.26\pm  0.03$ &  $  2.4573\pm  0.0596$ &  $ 19.00\pm  0.03$ &  $-45.79\pm  0.02$ \\
    68506347575444096 &  54.2646 &  24.7430 & $ 15.0238\pm  0.0008$ &  $  7.39\pm  0.03$ &  $  2.4990\pm  0.0604$ &  $ 20.06\pm  0.04$ &  $-45.40\pm  0.03$ \\
    68595751615127296 &  55.0622 &  25.3217 & $ 15.0245\pm  0.0008$ &  $  7.43\pm  0.03$ &  $  2.4482\pm  0.0621$ &  $ 21.09\pm  0.04$ &  $-46.23\pm  0.02$ \\
    69854348831573504 &  56.7252 &  25.2456 & $ 15.0387\pm  0.0010$ &  $  7.18\pm  0.03$ &  $  2.4484\pm  0.0476$ &  $ 19.38\pm  0.04$ &  $-43.66\pm  0.03$ \\
    64905618794174720 &  56.7034 &  23.0686 & $ 15.0403\pm  0.0013$ &  $  7.24\pm  0.04$ &  $  2.4779\pm  0.0401$ &  $ 20.84\pm  0.05$ &  $-45.30\pm  0.03$ \\
    64998905483757568 &  57.0827 &  23.6031 & $ 15.0425\pm  0.0011$ &  $  7.33\pm  0.04$ &  $  2.4324\pm  0.0424$ &  $ 20.81\pm  0.04$ &  $-44.45\pm  0.03$ \\
    69829541100441600 &  55.9864 &  24.9933 & $ 15.0509\pm  0.0009$ &  $  7.49\pm  0.04$ &  $  2.4658\pm  0.0529$ &  $ 21.27\pm  0.05$ &  $-45.12\pm  0.03$ \\
    64889126119831040 &  57.0945 &  22.8725 & $ 15.0625\pm  0.0007$ &  $  7.62\pm  0.03$ &  $  2.4895\pm  0.0495$ &  $ 20.54\pm  0.04$ &  $-46.75\pm  0.03$ \\
    64555694921236352 &  53.7290 &  22.0794 & $ 15.0643\pm  0.0009$ &  $  7.14\pm  0.04$ &  $  2.4449\pm  0.0483$ &  $ 19.49\pm  0.04$ &  $-43.01\pm  0.03$ \\
    66800180408292992 &  56.5236 &  24.6122 & $ 15.0648\pm  0.0015$ &  $  7.34\pm  0.04$ &  $  2.4616\pm  0.0281$ &  $ 21.32\pm  0.05$ &  $-44.54\pm  0.03$ \\
    69918086146123520 &  56.2722 &  25.4862 & $ 15.0649\pm  0.0010$ &  $  7.31\pm  0.03$ &  $  2.4520\pm  0.0505$ &  $ 20.48\pm  0.03$ &  $-46.51\pm  0.03$ \\
    65211557904569856 &  56.6817 &  23.9949 & $ 15.0680\pm  0.0008$ &  $  7.29\pm  0.03$ &  $  2.3863\pm  0.0646$ &  $ 20.50\pm  0.04$ &  $-45.34\pm  0.03$ \\
    66802207632871808 &  56.3195 &  24.5755 & $ 15.0822\pm  0.0013$ &  $  7.67\pm  0.04$ &  $  2.5460\pm  0.0288$ &  $ 20.82\pm  0.05$ &  $-47.73\pm  0.03$ \\
    64445988572906752 &  55.2294 &  22.3495 & $ 15.0900\pm  0.0006$ &  $  7.32\pm  0.03$ &  $  2.4965\pm  0.0670$ &  $ 20.14\pm  0.04$ &  $-44.14\pm  0.03$ \\
    66597767189992832 &  58.4207 &  24.4192 & $ 15.0934\pm  0.0008$ &  $  7.25\pm  0.03$ &  $  2.4002\pm  0.0721$ &  $ 17.97\pm  0.04$ &  $-43.58\pm  0.03$ \\
    51761575759616000 &  59.0190 &  21.5450 & $ 15.0937\pm  0.0008$ &  $  7.40\pm  0.07$ &  $  2.8862\pm  0.0758$ &  $ 19.33\pm  0.08$ &  $-48.56\pm  0.05$ \\
    64078167575681152 &  58.0233 &  22.5819 & $ 15.0994\pm  0.0005$ &  $  7.52\pm  0.03$ &  $  2.5075\pm  0.0699$ &  $ 18.65\pm  0.04$ &  $-45.63\pm  0.02$ \\
    67368834079847680 &  57.8287 &  26.0523 & $ 15.1005\pm  0.0008$ &  $  7.30\pm  0.08$ &  $  2.4950\pm  0.0629$ &  $ 19.82\pm  0.12$ &  $-47.05\pm  0.07$ \\
    68317746971945600 &  55.7907 &  24.6923 & $ 15.1140\pm  0.0010$ &  $  7.68\pm  0.07$ &  $  2.6330\pm  0.0697$ &  $ 23.19\pm  0.08$ &  $-48.14\pm  0.06$ \\
    64895139073954944 &  57.0244 &  23.0340 & $ 15.1340\pm  0.0014$ &  $  7.31\pm  0.03$ &  $  2.5160\pm  0.0357$ &  $ 19.29\pm  0.04$ &  $-45.00\pm  0.02$ \\
    68296650092601088 &  55.9322 &  24.4875 & $ 15.1475\pm  0.0007$ &  $  7.32\pm  0.04$ &  $  2.5051\pm  0.0674$ &  $ 19.11\pm  0.04$ &  $-46.18\pm  0.03$ \\
    69294319455655808 &  53.9836 &  25.3664 & $ 15.1542\pm  0.0008$ &  $  7.36\pm  0.03$ &  $  2.5020\pm  0.0527$ &  $ 22.34\pm  0.04$ &  $-45.53\pm  0.03$ \\
    66452734735432192 &  57.4931 &  23.7092 & $ 15.1602\pm  0.0008$ &  $  7.27\pm  0.03$ &  $  2.4876\pm  0.0601$ &  $ 17.40\pm  0.04$ &  $-44.87\pm  0.02$ \\
    69858094042908928 &  56.7699 &  25.3804 & $ 15.1614\pm  0.0021$ &  $  7.18\pm  0.13$ &  $  2.8249\pm  0.0372$ &  $ 20.58\pm  0.17$ &  $-45.01\pm  0.12$ \\
    66761903659793152 &  57.4825 &  24.7419 & $ 15.1738\pm  0.0004$ &  $  7.53\pm  0.03$ &  $  2.5508\pm  0.0875$ &  $ 20.01\pm  0.04$ &  $-45.63\pm  0.02$ \\
    65289588870240384 &  56.0414 &  24.2676 & $ 15.1752\pm  0.0009$ &  $  7.30\pm  0.04$ &  $  2.5291\pm  0.0501$ &  $ 21.47\pm  0.04$ &  $-43.34\pm  0.03$ \\
    68348155340347776 &  55.1009 &  24.5843 & $ 15.1771\pm  0.0010$ &  $  7.30\pm  0.03$ &  $  2.4608\pm  0.0608$ &  $ 20.82\pm  0.04$ &  $-44.24\pm  0.03$ \\
    65270450496044416 &  56.3173 &  24.1210 & $ 15.1788\pm  0.0011$ &  $  7.53\pm  0.04$ &  $  2.4735\pm  0.0386$ &  $ 19.87\pm  0.04$ &  $-44.98\pm  0.03$ \\
    63884584809145600 &  58.2374 &  22.4335 & $ 15.1894\pm  0.0006$ &  $  7.43\pm  0.03$ &  $  2.5229\pm  0.0877$ &  $ 18.81\pm  0.04$ &  $-45.97\pm  0.03$ \\
    63677326867342464 &  58.1025 &  21.5061 & $ 15.1997\pm  0.0008$ &  $  7.42\pm  0.03$ &  $  2.5986\pm  0.0608$ &  $ 19.85\pm  0.04$ &  $-44.94\pm  0.02$ \\
    70404894921335936 &  58.0509 &  26.3690 & $ 15.2436\pm  0.0009$ &  $  7.55\pm  0.04$ &  $  2.8241\pm  0.0611$ &  $ 19.16\pm  0.05$ &  $-45.61\pm  0.03$ \\
    68291977168100480 &  55.5138 &  24.5369 & $ 15.2524\pm  0.0010$ &  $  7.22\pm  0.03$ &  $  2.5035\pm  0.0541$ &  $ 19.16\pm  0.04$ &  $-44.29\pm  0.03$ \\
    64916751349465856 &  57.2429 &  23.0940 & $ 15.2621\pm  0.0008$ &  $  7.39\pm  0.03$ &  $  2.5176\pm  0.0718$ &  $ 20.63\pm  0.04$ &  $-46.78\pm  0.03$ \\
    68378563708730624 &  55.6195 &  25.0166 & $ 15.2655\pm  0.0005$ &  $  7.45\pm  0.05$ &  $  2.5300\pm  0.1028$ &  $ 20.52\pm  0.07$ &  $-46.81\pm  0.03$ \\
    69859262274067584 &  56.4888 &  25.1867 & $ 15.2656\pm  0.0007$ &  $  6.99\pm  0.08$ &  $  2.7637\pm  0.0681$ &  $ 20.31\pm  0.08$ &  $-46.49\pm  0.06$ \\
    65434518247043072 &  59.0434 &  23.0398 & $ 15.2665\pm  0.0006$ &  $  7.40\pm  0.03$ &  $  2.4824\pm  0.0679$ &  $ 19.15\pm  0.05$ &  $-44.76\pm  0.02$ \\
    68265588889169664 &  55.5120 &  24.2099 & $ 15.2684\pm  0.0010$ &  $  7.37\pm  0.04$ &  $  2.5375\pm  0.0714$ &  $ 20.32\pm  0.04$ &  $-45.86\pm  0.03$ \\
    66804406656115328 &  56.4031 &  24.6517 & $ 15.3020\pm  0.0011$ &  $  7.20\pm  0.06$ &  $  2.9066\pm  0.0769$ &  $ 21.42\pm  0.07$ &  $-46.24\pm  0.05$ \\
    64642801154268672 &  55.3556 &  22.5487 & $ 15.3038\pm  0.0010$ &  $  7.30\pm  0.04$ &  $  2.5549\pm  0.0498$ &  $ 21.13\pm  0.04$ &  $-44.50\pm  0.03$ \\
    66807464672814336 &  56.5748 &  24.6858 & $ 15.3065\pm  0.0007$ &  $  7.37\pm  0.04$ &  $  2.5445\pm  0.0591$ &  $ 20.78\pm  0.05$ &  $-44.53\pm  0.04$ \\
    68530124514310912 &  53.9571 &  25.0799 & $ 15.3214\pm  0.0006$ &  $  7.27\pm  0.04$ &  $  2.5127\pm  0.0735$ &  $ 21.32\pm  0.04$ &  $-43.71\pm  0.03$ \\
    66555573432261120 &  57.5542 &  24.3518 & $ 15.3311\pm  0.0007$ &  $  7.24\pm  0.05$ &  \multicolumn{1}{c}{---} &  $ 18.91\pm  0.05$ &  $-46.55\pm  0.04$ \\
    66280248847432192 &  59.7764 &  25.0554 & $ 15.3469\pm  0.0008$ &  $  7.57\pm  0.04$ &  $  2.7315\pm  0.0786$ &  $ 18.17\pm  0.06$ &  $-47.27\pm  0.03$ \\
    69904410970171392 &  55.9056 &  25.4088 & $ 15.3470\pm  0.0010$ &  $  7.64\pm  0.03$ &  $  2.5985\pm  0.0569$ &  $ 21.30\pm  0.04$ &  $-47.28\pm  0.03$ \\
    66749121837171840 &  57.3877 &  24.5338 & $ 15.3597\pm  0.0008$ &  $  7.42\pm  0.04$ &  $  2.5901\pm  0.0710$ &  $ 20.21\pm  0.04$ &  $-46.08\pm  0.03$ \\
    65212932294091264 &  56.7884 &  24.0520 & $ 15.3810\pm  0.0010$ &  $  7.30\pm  0.04$ &  $  2.5782\pm  0.0445$ &  $ 19.44\pm  0.05$ &  $-43.83\pm  0.05$ \\
    65167577439502592 &  56.1513 &  23.5029 & $ 15.3813\pm  0.0015$ &  $  7.20\pm  0.04$ &  $  2.6189\pm  0.0458$ &  $ 19.26\pm  0.05$ &  $-44.18\pm  0.03$ \\
    66867800374681344 &  57.8496 &  25.0978 & $ 15.3819\pm  0.0004$ &  $  7.29\pm  0.03$ &  $  2.5497\pm  0.1136$ &  $ 19.06\pm  0.04$ &  $-44.91\pm  0.02$ \\
    65212760495396736 &  56.8557 &  24.0490 & $ 15.3902\pm  0.0009$ &  $  7.38\pm  0.04$ &  $  2.4971\pm  0.0420$ &  $ 18.36\pm  0.05$ &  $-45.83\pm  0.03$ \\
    64174546641593984 &  57.6622 &  23.2172 & $ 15.3923\pm  0.0005$ &  $  7.30\pm  0.04$ &  $  2.5683\pm  0.1134$ &  $ 18.26\pm  0.04$ &  $-45.38\pm  0.02$ \\
    66820590092840960 &  56.9086 &  24.8196 & $ 15.3938\pm  0.0009$ &  $  7.32\pm  0.04$ &  $  2.5778\pm  0.0624$ &  $ 18.78\pm  0.04$ &  $-44.18\pm  0.03$ \\
    65293368441513344 &  56.0740 &  24.4462 & $ 15.3950\pm  0.0015$ &  $  7.21\pm  0.04$ &  $  2.6235\pm  0.0570$ &  $ 20.17\pm  0.05$ &  $-44.67\pm  0.04$ \\
    65605354866829184 &  58.2924 &  23.0528 & $ 15.3957\pm  0.0007$ &  $  7.34\pm  0.04$ &  $  2.5859\pm  0.0587$ &  $ 19.74\pm  0.04$ &  $-46.54\pm  0.03$ \\
    66878245735176704 &  57.6249 &  25.0517 & $ 15.3980\pm  0.0006$ &  $  6.94\pm  0.04$ &  $  2.5592\pm  0.1072$ &  $ 18.72\pm  0.06$ &  $-44.12\pm  0.03$ \\
    67368868438779392 &  57.8508 &  26.0530 & $ 15.4095\pm  0.0005$ &  $  7.55\pm  0.04$ &  $  2.6246\pm  0.0774$ &  $ 18.73\pm  0.05$ &  $-46.24\pm  0.03$ \\
    65674383581036800 &  57.9632 &  23.2946 & $ 15.4110\pm  0.0008$ &  $  7.36\pm  0.03$ &  $  2.6312\pm  0.0815$ &  $ 18.72\pm  0.04$ &  $-46.03\pm  0.02$ \\
    66847631206903040 &  56.8576 &  25.1423 & $ 15.4245\pm  0.0021$ &  $  7.43\pm  0.05$ &  $  2.9366\pm  0.0360$ &  $ 20.02\pm  0.06$ &  $-46.63\pm  0.05$ \\
    68308882159427840 &  56.1067 &  24.6812 & $ 15.4320\pm  0.0012$ &  $  7.78\pm  0.04$ &  $  2.7471\pm  0.0654$ &  $ 20.98\pm  0.06$ &  $-46.98\pm  0.04$ \\
    66649409876772096 &  58.1289 &  24.5442 & $ 15.4355\pm  0.0006$ &  $  7.19\pm  0.05$ &  $  2.8776\pm  0.0816$ &  $ 18.93\pm  0.07$ &  $-44.09\pm  0.04$ \\
    66536331978799616 &  57.7393 &  24.1084 & $ 15.4393\pm  0.0009$ &  $  7.28\pm  0.03$ &  $  2.5499\pm  0.0648$ &  $ 19.00\pm  0.04$ &  $-44.10\pm  0.02$ \\
    65282716920396160 &  56.4082 &  24.3341 & $ 15.4462\pm  0.0046$ &  $  7.33\pm  0.10$ &  $  1.4796\pm  0.0011$ &  $ 20.37\pm  0.20$ &  $-46.55\pm  0.11$ \\
    65419434321982464 &  59.3970 &  22.9854 & $ 15.4536\pm  0.0012$ &  $  7.43\pm  0.04$ &  $  2.6708\pm  0.0701$ &  $ 18.61\pm  0.05$ &  $-45.58\pm  0.03$ \\
    71409985986006016 &  55.0695 &  27.9226 & $ 15.4561\pm  0.0007$ &  $  7.45\pm  0.04$ &  $  2.6442\pm  0.0741$ &  $ 20.47\pm  0.05$ &  $-45.46\pm  0.04$ \\
    65643184938861312 &  58.5543 &  23.3473 & $ 15.4598\pm  0.0007$ &  $  7.59\pm  0.04$ &  $  2.6172\pm  0.0782$ &  $ 19.43\pm  0.05$ &  $-46.79\pm  0.03$ \\
    66969535261875072 &  57.7360 &  25.5849 & $ 15.4619\pm  0.0008$ &  $  7.44\pm  0.07$ &  $  2.8506\pm  0.0945$ &  $ 18.70\pm  0.07$ &  $-46.63\pm  0.06$ \\
    66831069813319936 &  57.1757 &  25.0077 & $ 15.4726\pm  0.0011$ &  $  7.34\pm  0.04$ &  $  2.6695\pm  0.0485$ &  $ 19.76\pm  0.05$ &  $-46.08\pm  0.03$ \\
    66847321969262464 &  56.8138 &  25.1152 & $ 15.4951\pm  0.0068$ &  $  7.71\pm  0.58$ &  $  2.8030\pm  0.0670$ &  $ 20.30\pm  0.61$ &  $-41.13\pm  0.48$ \\
    69892385061858944 &  56.0976 &  25.3582 & $ 15.5001\pm  0.0015$ &  $  7.66\pm  0.12$ &  $  2.8986\pm  0.1049$ &  $ 22.41\pm  0.12$ &  $-46.41\pm  0.09$ \\
    66719228864863360 &  57.1664 &  24.2117 & $ 15.5020\pm  0.0007$ &  $  7.39\pm  0.04$ &  $  2.6147\pm  0.0738$ &  $ 18.47\pm  0.06$ &  $-46.53\pm  0.03$ \\
    65284228751087872 &  56.4558 &  24.4185 & $ 15.5039\pm  0.0011$ &  $  7.26\pm  0.05$ &  $  2.6440\pm  0.0374$ &  $ 19.21\pm  0.06$ &  $-42.78\pm  0.04$ \\
    68167835432980480 &  55.3621 &  24.0172 & $ 15.5052\pm  0.0008$ &  $  7.33\pm  0.05$ &  $  3.0002\pm  0.0928$ &  $ 20.35\pm  0.06$ &  $-45.02\pm  0.04$ \\
    67074096242336384 &  58.9852 &  25.2998 & $ 15.5203\pm  0.0010$ &  $  7.16\pm  0.04$ &  $  2.7205\pm  0.0803$ &  $ 18.36\pm  0.06$ &  $-45.05\pm  0.03$ \\
    70097581419826944 &  55.6826 &  25.5349 & $ 15.5275\pm  0.0010$ &  $  7.28\pm  0.04$ &  $  2.6342\pm  0.0628$ &  $ 20.13\pm  0.04$ &  $-45.39\pm  0.03$ \\
    65589137070475264 &  58.3155 &  22.8705 & $ 15.5321\pm  0.0006$ &  $  7.73\pm  0.04$ &  $  2.6986\pm  0.0921$ &  $ 19.50\pm  0.05$ &  $-47.30\pm  0.03$ \\
    68175806892217216 &  54.9432 &  23.9812 & $ 15.5373\pm  0.0013$ &  $  7.27\pm  0.04$ &  $  2.6417\pm  0.0368$ &  $ 20.56\pm  0.05$ &  $-44.37\pm  0.03$ \\
    65056526764528128 &  55.9374 &  23.0557 & $ 15.5383\pm  0.0006$ &  $  7.18\pm  0.04$ &  $  2.6872\pm  0.0906$ &  $ 20.22\pm  0.04$ &  $-44.39\pm  0.03$ \\
    64600813554014592 &  54.9342 &  22.1292 & $ 15.5468\pm  0.0013$ &  $  7.10\pm  0.04$ &  $  2.6199\pm  0.0619$ &  $ 20.74\pm  0.06$ &  $-42.96\pm  0.04$ \\
    65161250950264192 &  55.5123 &  23.9316 & $ 15.5555\pm  0.0010$ &  $  7.13\pm  0.07$ &  $  2.7090\pm  0.0514$ &  $ 21.65\pm  0.09$ &  $-44.01\pm  0.06$ \\
    70118197262752768 &  55.4760 &  25.7296 & $ 15.5579\pm  0.0007$ &  $  7.42\pm  0.05$ &  $  2.6319\pm  0.0771$ &  $ 21.90\pm  0.05$ &  $-46.35\pm  0.03$ \\
    67373094686549632 &  58.0556 &  26.1434 & $ 15.5646\pm  0.0009$ &  $  7.36\pm  0.05$ &  $  2.6743\pm  0.0742$ &  $ 18.75\pm  0.06$ &  $-46.16\pm  0.04$ \\
    69962719446879232 &  57.1904 &  25.7003 & $ 15.5707\pm  0.0006$ &  $  7.42\pm  0.04$ &  $  2.7173\pm  0.0875$ &  $ 18.32\pm  0.04$ &  $-45.48\pm  0.03$ \\
    71078483230315520 &  55.4503 &  26.7890 & $ 15.5814\pm  0.0009$ &  $  7.07\pm  0.04$ &  $  2.6199\pm  0.0759$ &  $ 19.99\pm  0.04$ &  $-42.89\pm  0.03$ \\
    66899239535574400 &  58.1308 &  25.2519 & $ 15.5982\pm  0.0008$ &  $  7.34\pm  0.05$ &  $  2.6470\pm  0.0884$ &  $ 19.84\pm  0.05$ &  $-45.54\pm  0.04$ \\
    68356367317952256 &  55.1669 &  24.7357 & $ 15.6038\pm  0.0009$ &  $  7.55\pm  0.04$ &  $  2.6467\pm  0.0689$ &  $ 21.05\pm  0.05$ &  $-47.19\pm  0.04$ \\
    69904617128601984 &  55.8968 &  25.4085 & $ 15.6138\pm  0.0010$ &  $  7.60\pm  0.04$ &  $  2.6645\pm  0.0835$ &  $ 20.20\pm  0.04$ &  $-47.37\pm  0.03$ \\
    65040686925109760 &  55.4945 &  22.9503 & $ 15.6158\pm  0.0009$ &  $  7.49\pm  0.05$ &  $  2.6748\pm  0.0916$ &  $ 21.19\pm  0.06$ &  $-45.75\pm  0.04$ \\
    66665902550940672 &  57.9951 &  24.6677 & $ 15.6159\pm  0.0007$ &  $  7.27\pm  0.04$ &  $  2.6510\pm  0.0909$ &  $ 18.01\pm  0.05$ &  $-44.89\pm  0.03$ \\
    66821655244731264 &  56.8458 &  24.8488 & $ 15.6171\pm  0.0007$ &  $  7.76\pm  0.04$ &  $  2.7824\pm  0.0767$ &  $ 20.81\pm  0.05$ &  $-47.43\pm  0.03$ \\
    68607090328759040 &  55.0961 &  25.4964 & $ 15.6196\pm  0.0016$ &  $  7.62\pm  0.10$ &  $  2.9674\pm  0.0568$ &  $ 21.04\pm  0.13$ &  $-45.87\pm  0.09$ \\
    69983369649631872 &  57.3027 &  25.7019 & $ 15.6350\pm  0.0007$ &  $  7.32\pm  0.05$ &  $  2.9181\pm  0.0754$ &  $ 18.70\pm  0.05$ &  $-45.53\pm  0.03$ \\
    65823676643738368 &  58.7875 &  24.0839 & $ 15.6466\pm  0.0009$ &  $  7.32\pm  0.04$ &  $  2.7175\pm  0.0766$ &  $ 18.34\pm  0.05$ &  $-45.32\pm  0.03$ \\
    68323966084583680 &  55.8006 &  24.7457 & $ 15.6494\pm  0.0008$ &  $  7.28\pm  0.04$ &  $  2.9633\pm  0.0761$ &  $ 19.60\pm  0.05$ &  $-46.92\pm  0.04$ \\
    69871219462957952 &  56.6908 &  25.4582 & $ 15.6527\pm  0.0008$ &  $  7.42\pm  0.04$ &  $  2.7009\pm  0.0874$ &  $ 20.65\pm  0.05$ &  $-46.51\pm  0.03$ \\
    70035355933666304 &  56.4691 &  25.8616 & $ 15.6564\pm  0.0021$ &  $  7.06\pm  0.13$ &  \multicolumn{1}{c}{---} &  $ 18.97\pm  0.17$ &  $-46.22\pm  0.14$ \\
    65299965511216384 &  56.1652 &  24.5288 & $ 15.6619\pm  0.0009$ &  $  7.42\pm  0.04$ &  $  2.7472\pm  0.0558$ &  $ 19.99\pm  0.06$ &  $-46.25\pm  0.04$ \\
    65297594689312768 &  56.3004 &  24.5049 & $ 15.6649\pm  0.0008$ &  $  7.82\pm  0.05$ &  $  2.7039\pm  0.0407$ &  $ 21.22\pm  0.07$ &  $-47.34\pm  0.04$ \\
    70200935512668800 &  55.4953 &  26.2058 & $ 15.6683\pm  0.0012$ &  $  7.04\pm  0.04$ &  $  2.6920\pm  0.0773$ &  $ 19.52\pm  0.06$ &  $-44.18\pm  0.04$ \\
    51717114258148864 &  59.3120 &  21.5169 & $ 15.6707\pm  0.0006$ &  $  7.11\pm  0.04$ &  $  2.7192\pm  0.0745$ &  $ 21.52\pm  0.07$ &  $-42.46\pm  0.03$ \\
    68672717428941184 &  54.8056 &  25.7303 & $ 15.6805\pm  0.0019$ &  $  7.31\pm  0.13$ &  $  2.9924\pm  0.0847$ &  $ 21.68\pm  0.17$ &  $-47.09\pm  0.11$ \\
    70248180152474368 &  56.1397 &  26.2480 & $ 15.6809\pm  0.0018$ &  $  7.51\pm  0.08$ &  $  2.8131\pm  0.0449$ &  $ 19.90\pm  0.09$ &  $-46.31\pm  0.07$ \\
    70150357977789056 &  55.8593 &  26.0417 & $ 15.6823\pm  0.0015$ &  $  7.53\pm  0.04$ &  $  2.7231\pm  0.0424$ &  $ 21.04\pm  0.06$ &  $-46.58\pm  0.03$ \\
    66733763034205696 &  56.7840 &  24.3066 & $ 15.6909\pm  0.0008$ &  $  7.38\pm  0.06$ &  $  2.7416\pm  0.0724$ &  $ 21.06\pm  0.07$ &  $-47.46\pm  0.05$ \\
    66779358406877568 &  57.2542 &  24.9026 & $ 15.6948\pm  0.0006$ &  $  7.63\pm  0.05$ &  $  2.7942\pm  0.0842$ &  $ 20.28\pm  0.06$ &  $-47.39\pm  0.04$ \\
    65063707949772672 &  55.8517 &  23.2249 & $ 15.6962\pm  0.0047$ &  $  7.32\pm  0.12$ &  $  1.7411\pm  0.0019$ &  $ 20.90\pm  0.25$ &  $-42.29\pm  0.13$ \\
    64589062523316736 &  53.9345 &  22.4526 & $ 15.7065\pm  0.0006$ &  $  7.15\pm  0.04$ &  $  2.6721\pm  0.1185$ &  $ 21.27\pm  0.05$ &  $-43.37\pm  0.04$ \\
    68580530251050496 &  55.1299 &  25.1479 & $ 15.7091\pm  0.0010$ &  $  7.21\pm  0.06$ &  $  3.0489\pm  0.0914$ &  $ 20.73\pm  0.07$ &  $-45.34\pm  0.04$ \\
    64644484781444864 &  55.3334 &  22.6315 & $ 15.7097\pm  0.0007$ &  $  7.01\pm  0.05$ &  $  2.6998\pm  0.1018$ &  $ 18.67\pm  0.06$ &  $-42.99\pm  0.04$ \\
    65000417312240896 &  57.0468 &  23.6620 & $ 15.7112\pm  0.0018$ &  $  7.28\pm  0.08$ &  $  2.3947\pm  0.0309$ &  $ 19.69\pm  0.08$ &  $-45.05\pm  0.06$ \\
    65267078945207296 &  56.2390 &  23.9922 & $ 15.7175\pm  0.0007$ &  $  7.51\pm  0.04$ &  $  2.7110\pm  0.0808$ &  $ 20.61\pm  0.05$ &  $-44.77\pm  0.04$ \\
    64990349908937984 &  56.8672 &  23.4480 & $ 15.7226\pm  0.0008$ &  $  7.19\pm  0.05$ &  $  2.7444\pm  0.1264$ &  $ 20.03\pm  0.05$ &  $-44.36\pm  0.04$ \\
    63773774653147904 &  58.1903 &  21.6887 & $ 15.7268\pm  0.0011$ &  $  7.15\pm  0.05$ &  $  2.7599\pm  0.0896$ &  $ 17.88\pm  0.06$ &  $-44.37\pm  0.04$ \\
    64456262134709376 &  55.6139 &  22.5734 & $ 15.7318\pm  0.0009$ &  $  7.18\pm  0.04$ &  $  2.9179\pm  0.0922$ &  $ 19.00\pm  0.06$ &  $-43.15\pm  0.04$ \\
    65216643145862144 &  56.5180 &  23.9278 & $ 15.7324\pm  0.0009$ &  $  7.01\pm  0.05$ &  $  2.7162\pm  0.0414$ &  $ 18.58\pm  0.05$ &  $-43.37\pm  0.04$ \\
    68147391388599808 &  54.9500 &  23.8489 & $ 15.7347\pm  0.0011$ &  $  7.74\pm  0.05$ &  $  2.9731\pm  0.0517$ &  $ 21.78\pm  0.05$ &  $-47.45\pm  0.04$ \\
    65000623471297024 &  57.0637 &  23.7008 & $ 15.7357\pm  0.0014$ &  $  6.99\pm  0.16$ &  $  2.9153\pm  0.0722$ &  $ 20.00\pm  0.18$ &  $-45.05\pm  0.12$ \\
    66507882115488128 &  57.5091 &  23.8622 & $ 15.7395\pm  0.0006$ &  $  7.59\pm  0.04$ &  $  2.7263\pm  0.1059$ &  $ 19.78\pm  0.06$ &  $-45.29\pm  0.03$ \\
    68266787183070976 &  55.7047 &  24.1709 & $ 15.7547\pm  0.0014$ &  $  6.93\pm  0.11$ &  $  2.7978\pm  0.0544$ &  $ 20.26\pm  0.12$ &  $-43.76\pm  0.09$ \\
    66818322350220416 &  57.0951 &  24.8147 & $ 15.7618\pm  0.0008$ &  $  7.46\pm  0.05$ &  $  2.6874\pm  0.0899$ &  $ 20.03\pm  0.06$ &  $-47.51\pm  0.05$ \\
    67069835634816896 &  58.7419 &  25.2413 & $ 15.7668\pm  0.0008$ &  $  7.53\pm  0.04$ &  $  2.7282\pm  0.0725$ &  $ 19.53\pm  0.05$ &  $-47.54\pm  0.03$ \\
    63892006512622848 &  58.2156 &  22.5256 & $ 15.7727\pm  0.0007$ &  $  7.42\pm  0.04$ &  $  2.7908\pm  0.0866$ &  $ 19.00\pm  0.05$ &  $-46.56\pm  0.03$ \\
    63959351598814336 &  57.4519 &  22.1800 & $ 15.7729\pm  0.0012$ &  $  6.97\pm  0.06$ &  $  2.6924\pm  0.0779$ &  $ 18.39\pm  0.06$ &  $-42.30\pm  0.04$ \\
    65864427293364992 &  58.9924 &  24.5498 & $ 15.7758\pm  0.0014$ &  $  7.50\pm  0.06$ &  $  2.5118\pm  0.0185$ &  $ 19.60\pm  0.07$ &  $-47.05\pm  0.05$ \\
    69911282917833216 &  55.8923 &  25.5904 & $ 15.7799\pm  0.0010$ &  $  7.53\pm  0.05$ &  $  2.7809\pm  0.0629$ &  $ 20.45\pm  0.05$ &  $-46.14\pm  0.04$ \\
    68152820227358720 &  55.2626 &  23.7225 & $ 15.7849\pm  0.0017$ &  $  7.50\pm  0.05$ &  $  2.7386\pm  0.0548$ &  $ 20.54\pm  0.05$ &  $-44.92\pm  0.04$ \\
    66451497784867712 &  57.3396 &  23.6516 & $ 15.7862\pm  0.0007$ &  $  7.38\pm  0.05$ &  $  2.7804\pm  0.0890$ &  $ 18.20\pm  0.05$ &  $-45.56\pm  0.04$ \\
    70129050643128832 &  55.9029 &  25.7834 & $ 15.7886\pm  0.0011$ &  $  7.78\pm  0.05$ &  $  2.7681\pm  0.0734$ &  $ 21.21\pm  0.06$ &  $-47.43\pm  0.04$ \\
    71161771235981312 &  54.9507 &  27.1894 & $ 15.7922\pm  0.0017$ &  $  7.29\pm  0.05$ &  $  2.7502\pm  0.0520$ &  $ 19.87\pm  0.05$ &  $-44.06\pm  0.04$ \\
    65179946945247488 &  56.0870 &  23.5609 & $ 15.7938\pm  0.0010$ &  $  7.37\pm  0.04$ &  $  2.7236\pm  0.0586$ &  $ 19.29\pm  0.06$ &  $-46.30\pm  0.04$ \\
    66911231083913600 &  57.8078 &  25.3863 & $ 15.7940\pm  0.0013$ &  $  7.49\pm  0.04$ &  $  2.7775\pm  0.0777$ &  $ 19.44\pm  0.05$ &  $-46.52\pm  0.03$ \\
    65181115176348544 &  56.0687 &  23.6176 & $ 15.7946\pm  0.0013$ &  $  7.45\pm  0.04$ &  $  2.9485\pm  0.0619$ &  $ 22.54\pm  0.06$ &  $-47.59\pm  0.04$ \\
    70072773688658432 &  56.8775 &  26.2789 & $ 15.8036\pm  0.0014$ &  $  7.39\pm  0.05$ &  $  2.7275\pm  0.0454$ &  $ 20.97\pm  0.05$ &  $-46.21\pm  0.04$ \\
    66665902550940800 &  57.9972 &  24.6662 & $ 15.8111\pm  0.0008$ &  $  7.25\pm  0.04$ &  $  2.7525\pm  0.1031$ &  $ 17.58\pm  0.05$ &  $-44.63\pm  0.03$ \\
    64796045587678208 &  56.5400 &  22.7102 & $ 15.8228\pm  0.0011$ &  $  6.90\pm  0.05$ &  $  2.9846\pm  0.0814$ &  $ 18.73\pm  0.05$ &  $-42.98\pm  0.04$ \\
    70019378655328768 &  56.6678 &  25.7314 & $ 15.8232\pm  0.0010$ &  $  7.29\pm  0.05$ &  $  2.7354\pm  0.0691$ &  $ 20.28\pm  0.06$ &  $-44.52\pm  0.04$ \\
    51677669278703104 &  59.0930 &  21.1212 & $ 15.8289\pm  0.0012$ &  $  7.55\pm  0.05$ &  $  2.7979\pm  0.0460$ &  $ 19.29\pm  0.06$ &  $-46.82\pm  0.03$ \\
    65945997312877952 &  60.3004 &  23.9035 & $ 15.8302\pm  0.0006$ &  $  7.21\pm  0.05$ &  $  3.0459\pm  0.1406$ &  $ 17.88\pm  0.05$ &  $-44.83\pm  0.03$ \\
    70152144684310144 &  55.9463 &  26.0764 & $ 15.8355\pm  0.0014$ &  $  7.12\pm  0.05$ &  $  2.7806\pm  0.0523$ &  $ 20.13\pm  0.08$ &  $-44.88\pm  0.05$ \\
    65437644983223936 &  59.1194 &  23.1508 & $ 15.8370\pm  0.0015$ &  $  7.29\pm  0.06$ &  $  2.5252\pm  0.0165$ &  $ 18.39\pm  0.07$ &  $-46.79\pm  0.05$ \\
    63826448131945984 &  57.9663 &  21.8226 & $ 15.8414\pm  0.0007$ &  $  7.46\pm  0.04$ &  $  2.7960\pm  0.0991$ &  $ 20.39\pm  0.05$ &  $-45.64\pm  0.03$ \\
    69409424578948608 &  53.9596 &  25.7056 & $ 15.8459\pm  0.0012$ &  $  7.36\pm  0.05$ &  $  2.8109\pm  0.0690$ &  $ 21.81\pm  0.05$ &  $-46.01\pm  0.04$ \\
    67756789882795008 &  54.4852 &  23.3822 & $ 15.8594\pm  0.0009$ &  $  7.53\pm  0.05$ &  $  2.7756\pm  0.1039$ &  $ 21.59\pm  0.06$ &  $-46.15\pm  0.04$ \\
    68303659479211776 &  56.0401 &  24.5894 & $ 15.8638\pm  0.0006$ &  $  7.23\pm  0.05$ &  $  2.7482\pm  0.0907$ &  $ 20.89\pm  0.06$ &  $-44.31\pm  0.04$ \\
    65096899456994304 &  55.0532 &  23.1598 & $ 15.8687\pm  0.0008$ &  $  6.94\pm  0.05$ &  $  2.7593\pm  0.0900$ &  $ 19.53\pm  0.06$ &  $-42.01\pm  0.04$ \\
    64912009705490304 &  56.8495 &  23.1490 & $ 15.8904\pm  0.0008$ &  $  7.35\pm  0.05$ &  $  2.8285\pm  0.1469$ &  $ 19.45\pm  0.07$ &  $-45.54\pm  0.05$ \\
    66783584654831872 &  56.6126 &  24.4537 & $ 15.8970\pm  0.0011$ &  $  7.20\pm  0.04$ &  $  2.8038\pm  0.0523$ &  $ 20.30\pm  0.07$ &  $-44.71\pm  0.04$ \\
    64104933811828480 &  57.9609 &  22.8955 & $ 15.9063\pm  0.0007$ &  $  7.32\pm  0.04$ &  $  2.7891\pm  0.0973$ &  $ 18.24\pm  0.05$ &  $-44.87\pm  0.04$ \\
    69824249700740736 &  56.1029 &  24.8647 & $ 15.9220\pm  0.0014$ &  $  7.34\pm  0.07$ &  $  3.0222\pm  0.0800$ &  $ 20.01\pm  0.08$ &  $-47.63\pm  0.05$ \\
    64951111087777536 &  56.6504 &  23.0713 & $ 15.9228\pm  0.0007$ &  $  7.83\pm  0.05$ &  $  2.8799\pm  0.0711$ &  $ 20.97\pm  0.07$ &  $-46.88\pm  0.05$ \\
    64999558318784768 &  57.0575 &  23.6330 & $ 15.9237\pm  0.0010$ &  $  7.44\pm  0.06$ &  $  2.7964\pm  0.1093$ &  $ 20.12\pm  0.06$ &  $-45.98\pm  0.05$ \\
    71207710206088192 &  55.5986 &  27.7655 & $ 15.9272\pm  0.0009$ &  $  7.29\pm  0.07$ &  $  2.8589\pm  0.0914$ &  $ 19.60\pm  0.07$ &  $-44.52\pm  0.05$ \\
    65184894747573376 &  55.9047 &  23.6421 & $ 15.9294\pm  0.0009$ &  $  7.38\pm  0.06$ &  $  3.0580\pm  0.0935$ &  $ 19.87\pm  0.08$ &  $-44.62\pm  0.05$ \\
    68395399980532864 &  55.3906 &  25.1133 & $ 15.9652\pm  0.0013$ &  $  7.29\pm  0.05$ &  $  2.8377\pm  0.0774$ &  $ 19.96\pm  0.08$ &  $-44.17\pm  0.05$ \\
    68327402058399232 &  55.8676 &  24.8918 & $ 15.9658\pm  0.0010$ &  $  7.40\pm  0.05$ &  $  2.7952\pm  0.0678$ &  $ 20.93\pm  0.07$ &  $-45.63\pm  0.05$ \\
    68505110624876032 &  54.1141 &  24.6880 & $ 15.9734\pm  0.0009$ &  $  7.57\pm  0.05$ &  $  2.8779\pm  0.1125$ &  $ 21.94\pm  0.05$ &  $-46.73\pm  0.04$ \\
    65635522717170944 &  58.8788 &  23.3973 & $ 15.9757\pm  0.0010$ &  $  7.35\pm  0.05$ &  $  2.7696\pm  0.1202$ &  $ 18.06\pm  0.06$ &  $-44.04\pm  0.04$ \\
    70037795475083008 &  56.4692 &  25.9165 & $ 15.9770\pm  0.0012$ &  $  7.03\pm  0.05$ &  $  3.1160\pm  0.0639$ &  $ 19.51\pm  0.07$ &  $-44.04\pm  0.05$ \\
    64037588724758400 &  57.6332 &  22.1464 & $ 15.9812\pm  0.0006$ &  $  6.95\pm  0.05$ &  $  2.7975\pm  0.0978$ &  $ 18.11\pm  0.06$ &  $-41.36\pm  0.04$ \\
    68390830135333504 &  55.5002 &  25.0296 & $ 15.9818\pm  0.0016$ &  $  7.26\pm  0.06$ &  $  2.8223\pm  0.0757$ &  $ 19.93\pm  0.08$ &  $-45.04\pm  0.05$ \\
    69812945346809344 &  56.2866 &  24.8419 & $ 15.9918\pm  0.0013$ &  $  7.38\pm  0.08$ &  $  2.6130\pm  0.0104$ &  $ 20.86\pm  0.26$ &  $-45.36\pm  0.13$ \\
    69876923179646080 &  55.9519 &  25.0434 & $ 15.9939\pm  0.0011$ &  $  7.20\pm  0.06$ &  $  3.0451\pm  0.1023$ &  $ 19.28\pm  0.08$ &  $-46.13\pm  0.05$ \\
    65014195567317504 &  57.0332 &  23.7397 & $ 15.9972\pm  0.0012$ &  $  7.61\pm  0.05$ &  $  2.7871\pm  0.0625$ &  $ 19.48\pm  0.06$ &  $-46.65\pm  0.04$ \\
    64884624994048256 &  56.8950 &  22.8011 & $ 16.0038\pm  0.0011$ &  $  7.31\pm  0.05$ &  $  2.8413\pm  0.1111$ &  $ 20.06\pm  0.06$ &  $-44.55\pm  0.04$ \\
    70085933468406784 &  56.9859 &  26.5305 & $ 16.0108\pm  0.0022$ &  $  7.29\pm  0.11$ &  \multicolumn{1}{c}{---} &  $ 21.78\pm  0.56$ &  $-44.79\pm  0.31$ \\
    71059138697443200 &  54.7670 &  27.0012 & $ 16.0111\pm  0.0010$ &  $  7.20\pm  0.05$ &  $  2.8034\pm  0.0776$ &  $ 23.38\pm  0.07$ &  $-42.92\pm  0.04$ \\
    66782897460055424 &  56.7440 &  24.4609 & $ 16.0113\pm  0.0009$ &  $  7.47\pm  0.05$ &  $  2.8538\pm  0.0828$ &  $ 19.30\pm  0.07$ &  $-46.14\pm  0.04$ \\
    66745170467302656 &  57.2961 &  24.3474 & $ 16.0133\pm  0.0010$ &  $  7.33\pm  0.04$ &  $  2.8443\pm  0.1075$ &  $ 20.41\pm  0.05$ &  $-45.02\pm  0.04$ \\
    70165476262750976 &  55.1681 &  25.8466 & $ 16.0190\pm  0.0012$ &  $  7.26\pm  0.05$ &  $  2.8320\pm  0.1090$ &  $ 20.87\pm  0.05$ &  $-45.71\pm  0.04$ \\
    63661521387693824 &  58.2423 &  21.4240 & $ 16.0227\pm  0.0020$ &  $  7.38\pm  0.05$ &  $  2.9644\pm  0.0765$ &  $ 18.88\pm  0.06$ &  $-45.56\pm  0.04$ \\
    65506467539939584 &  60.1090 &  23.4380 & $ 16.0376\pm  0.0010$ &  $  7.33\pm  0.05$ &  $  3.1085\pm  0.0790$ &  $ 17.79\pm  0.07$ &  $-45.61\pm  0.04$ \\
    70160287942261376 &  55.2929 &  25.7654 & $ 16.0408\pm  0.0014$ &  $  7.80\pm  0.05$ &  $  2.8926\pm  0.0982$ &  $ 21.56\pm  0.05$ &  $-47.15\pm  0.04$ \\
    66556672943906688 &  57.4280 &  24.3186 & $ 16.0431\pm  0.0007$ &  $  7.47\pm  0.06$ &  $  3.0496\pm  0.0905$ &  $ 20.45\pm  0.07$ &  $-47.84\pm  0.05$ \\
    65181527493208192 &  56.1322 &  23.5904 & $ 16.0553\pm  0.0013$ &  $  7.25\pm  0.05$ &  $  2.8238\pm  0.0679$ &  $ 20.50\pm  0.06$ &  $-45.04\pm  0.04$ \\
    66720294016753280 &  57.1052 &  24.2404 & $ 16.0584\pm  0.0026$ &  $  7.47\pm  0.10$ &  $  3.0991\pm  0.0889$ &  $ 19.54\pm  0.14$ &  $-45.68\pm  0.08$ \\
    65671634801986048 &  57.8312 &  23.1636 & $ 16.0711\pm  0.0010$ &  $  7.28\pm  0.05$ &  $  2.8687\pm  0.1077$ &  $ 18.82\pm  0.06$ &  $-43.44\pm  0.04$ \\
    64917094946846848 &  57.2748 &  23.1059 & $ 16.0746\pm  0.0010$ &  $  7.43\pm  0.06$ &  $  2.8367\pm  0.0926$ &  $ 18.89\pm  0.07$ &  $-46.58\pm  0.05$ \\
    65135176205557888 &  55.7223 &  23.5186 & $ 16.0754\pm  0.0009$ &  $  7.76\pm  0.06$ &  $  2.8521\pm  0.0955$ &  $ 21.31\pm  0.06$ &  $-47.17\pm  0.05$ \\
    65199222758514048 &  56.6668 &  23.7827 & $ 16.0909\pm  0.0023$ &  $  7.42\pm  0.06$ &  $  2.8713\pm  0.0330$ &  $ 18.57\pm  0.06$ &  $-43.73\pm  0.04$ \\
    65196405259884544 &  56.2442 &  23.9279 & $ 16.0960\pm  0.0013$ &  $  7.27\pm  0.05$ &  $  2.8608\pm  0.0635$ &  $ 21.07\pm  0.06$ &  $-45.63\pm  0.04$ \\
    70493268167993984 &  57.4094 &  26.8514 & $ 16.0966\pm  0.0010$ &  $  7.31\pm  0.05$ &  $  2.8490\pm  0.0916$ &  $ 19.60\pm  0.06$ &  $-45.51\pm  0.04$ \\
    70098612211973248 &  55.7816 &  25.5746 & $ 16.0977\pm  0.0013$ &  $  7.41\pm  0.06$ &  $  2.8966\pm  0.0608$ &  $ 20.44\pm  0.06$ &  $-45.95\pm  0.05$ \\
    64768763955442944 &  56.3607 &  22.5254 & $ 16.0994\pm  0.0020$ &  $  7.33\pm  0.05$ &  $  2.7873\pm  0.0582$ &  $ 19.92\pm  0.06$ &  $-44.25\pm  0.05$ \\
    67878663874731136 &  53.0329 &  23.2324 & $ 16.1090\pm  0.0017$ &  $  7.17\pm  0.05$ &  $  2.8502\pm  0.0521$ &  $ 19.91\pm  0.06$ &  $-42.53\pm  0.04$ \\
    64974338270788864 &  56.3007 &  23.3646 & $ 16.1149\pm  0.0021$ &  $  7.40\pm  0.06$ &  $  2.8657\pm  0.0761$ &  $ 20.35\pm  0.07$ &  $-45.84\pm  0.05$ \\
    68236795427794816 &  54.8847 &  24.2669 & $ 16.1234\pm  0.0013$ &  $  7.18\pm  0.06$ &  $  2.9054\pm  0.0797$ &  $ 19.77\pm  0.06$ &  $-45.55\pm  0.05$ \\
    65244646332548352 &  56.1973 &  24.0103 & $ 16.1306\pm  0.0011$ &  $  7.65\pm  0.06$ &  $  2.7916\pm  0.0755$ &  $ 21.90\pm  0.06$ &  $-46.78\pm  0.05$ \\
    66741116018188416 &  56.9141 &  24.4587 & $ 16.1334\pm  0.0014$ &  $  7.18\pm  0.08$ &  $  2.9671\pm  0.0637$ &  $ 19.09\pm  0.09$ &  $-45.40\pm  0.06$ \\
    65213172812266240 &  56.7472 &  24.0284 & $ 16.1390\pm  0.0012$ &  $  7.11\pm  0.06$ &  $  3.0877\pm  0.0836$ &  $ 19.23\pm  0.08$ &  $-43.91\pm  0.06$ \\
    65079788307324672 &  55.6512 &  23.3678 & $ 16.1407\pm  0.0018$ &  $  7.46\pm  0.07$ &  $  2.8447\pm  0.0747$ &  $ 19.56\pm  0.06$ &  $-43.93\pm  0.06$ \\
    66512074003566976 &  57.4006 &  23.9396 & $ 16.1547\pm  0.0010$ &  $  7.29\pm  0.06$ &  $  2.8706\pm  0.0879$ &  $ 19.41\pm  0.08$ &  $-44.57\pm  0.04$ \\
    65165653294149760 &  56.3059 &  23.5167 & $ 16.1574\pm  0.0018$ &  $  7.17\pm  0.06$ &  $  3.2043\pm  0.0610$ &  $ 20.68\pm  0.07$ &  $-44.86\pm  0.05$ \\
    67352066526730240 &  58.1622 &  25.8402 & $ 16.1717\pm  0.0011$ &  $  7.52\pm  0.05$ &  $  2.9164\pm  0.0834$ &  $ 20.32\pm  0.07$ &  $-45.72\pm  0.04$ \\
    65170016980919808 &  56.2363 &  23.6064 & $ 16.1719\pm  0.0011$ &  $  7.50\pm  0.06$ &  $  2.8698\pm  0.0705$ &  $ 21.22\pm  0.09$ &  $-46.28\pm  0.05$ \\
    64798038452412928 &  56.3019 &  22.6973 & $ 16.1742\pm  0.0025$ &  $  7.29\pm  0.06$ &  $  2.8594\pm  0.0797$ &  $ 19.38\pm  0.06$ &  $-46.04\pm  0.05$ \\
    67011767677005568 &  58.9952 &  24.9610 & $ 16.1762\pm  0.0008$ &  $  7.65\pm  0.05$ &  $  3.1110\pm  0.1398$ &  $ 19.72\pm  0.06$ &  $-46.07\pm  0.04$ \\
    64894623677888640 &  56.9704 &  22.9926 & $ 16.1766\pm  0.0008$ &  $  7.17\pm  0.06$ &  $  3.1198\pm  0.0871$ &  $ 17.46\pm  0.08$ &  $-44.84\pm  0.05$ \\
    68433814167849728 &  54.5086 &  24.3374 & $ 16.1796\pm  0.0018$ &  $  7.21\pm  0.06$ &  $  2.8751\pm  0.0389$ &  $ 20.70\pm  0.08$ &  $-43.69\pm  0.05$ \\
    66553443128503552 &  57.5637 &  24.2265 & $ 16.2024\pm  0.0013$ &  $  7.42\pm  0.06$ &  $  2.8745\pm  0.1061$ &  $ 19.30\pm  0.06$ &  $-44.28\pm  0.04$ \\
    66828870789879168 &  57.0847 &  24.9151 & $ 16.2027\pm  0.0024$ &  $  7.47\pm  0.10$ &  $  2.9739\pm  0.0414$ &  $ 20.48\pm  0.12$ &  $-44.45\pm  0.08$ \\
    70042743277270016 &  56.4300 &  26.0406 & $ 16.2069\pm  0.0012$ &  $  7.29\pm  0.06$ &  $  2.9062\pm  0.1067$ &  $ 20.26\pm  0.07$ &  $-44.03\pm  0.05$ \\
    66798977817468288 &  56.3404 &  24.5435 & $ 16.2091\pm  0.0015$ &  $  7.34\pm  0.07$ &  $  2.7984\pm  0.0740$ &  $ 19.75\pm  0.11$ &  $-44.36\pm  0.06$ \\
    64117062799542016 &  57.5919 &  22.6255 & $ 16.2117\pm  0.0008$ &  $  7.16\pm  0.06$ &  $  2.8930\pm  0.1005$ &  $ 18.44\pm  0.07$ &  $-42.44\pm  0.04$ \\
    65282098447322752 &  56.3534 &  24.3458 & $ 16.2119\pm  0.0011$ &  $  6.98\pm  0.06$ &  $  2.8426\pm  0.0528$ &  $ 19.67\pm  0.07$ &  $-43.51\pm  0.05$ \\
    66950435545271680 &  57.3347 &  25.4283 & $ 16.2131\pm  0.0010$ &  $  6.97\pm  0.05$ &  $  2.8646\pm  0.1190$ &  $ 18.91\pm  0.06$ &  $-43.70\pm  0.04$ \\
    65717814290369920 &  58.4483 &  23.7417 & $ 16.2196\pm  0.0008$ &  $  7.73\pm  0.07$ &  $  2.9411\pm  0.1040$ &  $ 19.26\pm  0.07$ &  $-47.79\pm  0.05$ \\
    68162921990400256 &  55.3454 &  23.9299 & $ 16.2279\pm  0.0023$ &  $  7.47\pm  0.06$ &  $  2.9084\pm  0.0724$ &  $ 20.87\pm  0.08$ &  $-43.95\pm  0.05$ \\
    65098514364769408 &  55.2160 &  23.2305 & $ 16.2324\pm  0.0025$ &  $  7.29\pm  0.05$ &  $  2.9086\pm  0.0598$ &  $ 20.83\pm  0.06$ &  $-45.03\pm  0.04$ \\
    66556535504957568 &  57.4023 &  24.3037 & $ 16.2405\pm  0.0009$ &  $  7.18\pm  0.06$ &  $  2.8010\pm  0.1084$ &  $ 18.71\pm  0.06$ &  $-45.76\pm  0.04$ \\
    64331123967672448 &  55.6380 &  21.7045 & $ 16.2465\pm  0.0012$ &  $  7.45\pm  0.05$ &  $  3.0203\pm  0.0709$ &  $ 20.54\pm  0.07$ &  $-45.72\pm  0.05$ \\
    66765751950550144 &  57.1686 &  24.6093 & $ 16.2517\pm  0.0010$ &  $  7.48\pm  0.06$ &  $  2.9620\pm  0.1201$ &  $ 21.09\pm  0.06$ &  $-46.54\pm  0.05$ \\
    70153484713977472 &  55.8295 &  26.0787 & $ 16.2557\pm  0.0015$ &  $  7.33\pm  0.07$ &  $  2.9241\pm  0.0826$ &  $ 20.09\pm  0.09$ &  $-45.59\pm  0.05$ \\
    68265279651517056 &  55.6096 &  24.2354 & $ 16.2590\pm  0.0021$ &  $  7.57\pm  0.06$ &  $  2.8948\pm  0.0522$ &  $ 19.87\pm  0.06$ &  $-46.10\pm  0.05$ \\
    66509771901085696 &  57.5519 &  23.9265 & $ 16.2591\pm  0.0009$ &  $  7.46\pm  0.08$ &  $  3.2134\pm  0.1038$ &  $ 20.69\pm  0.10$ &  $-45.66\pm  0.06$ \\
    66974453002505088 &  57.5351 &  25.5487 & $ 16.2604\pm  0.0012$ &  $  7.75\pm  0.06$ &  $  2.9143\pm  0.0870$ &  $ 20.03\pm  0.06$ &  $-47.33\pm  0.04$ \\
    66981599827956864 &  57.4461 &  25.7101 & $ 16.2638\pm  0.0019$ &  $  7.52\pm  0.10$ &  $  3.2445\pm  0.1010$ &  $ 18.09\pm  0.12$ &  $-45.37\pm  0.08$ \\
    69974504837007232 &  56.8924 &  25.7182 & $ 16.2681\pm  0.0015$ &  $  7.67\pm  0.06$ &  $  2.8864\pm  0.1049$ &  $ 20.20\pm  0.07$ &  $-46.51\pm  0.05$ \\
    64982344089813248 &  56.4699 &  23.4649 & $ 16.2745\pm  0.0029$ &  $  7.22\pm  0.06$ &  $  2.9367\pm  0.0790$ &  $ 20.00\pm  0.08$ &  $-46.25\pm  0.05$ \\
    65245539685760640 &  55.9876 &  23.9514 & $ 16.2853\pm  0.0012$ &  $  7.40\pm  0.06$ &  $  2.9555\pm  0.0725$ &  $ 20.85\pm  0.06$ &  $-45.58\pm  0.05$ \\
    63826070174824192 &  57.9649 &  21.8212 & $ 16.2885\pm  0.0012$ &  $  7.52\pm  0.06$ &  $  2.9463\pm  0.0882$ &  $ 20.68\pm  0.07$ &  $-45.12\pm  0.05$ \\
    64980832261312640 &  56.7088 &  23.5321 & $ 16.2886\pm  0.0018$ &  $  7.44\pm  0.05$ &  $  2.9297\pm  0.0701$ &  $ 20.88\pm  0.06$ &  $-45.02\pm  0.04$ \\
    68174191984522368 &  54.9281 &  23.9076 & $ 16.2930\pm  0.0011$ &  $  7.28\pm  0.06$ &  $  2.9564\pm  0.1049$ &  $ 20.45\pm  0.06$ &  $-45.02\pm  0.05$ \\
    64871740091177600 &  56.2951 &  23.0493 & $ 16.2957\pm  0.0028$ &  $  7.33\pm  0.06$ &  $  2.9790\pm  0.0746$ &  $ 19.70\pm  0.07$ &  $-45.60\pm  0.04$ \\
    70457671479120000 &  57.1798 &  26.5390 & $ 16.2974\pm  0.0020$ &  $  7.61\pm  0.06$ &  $  2.9180\pm  0.0691$ &  $ 20.64\pm  0.08$ &  $-46.27\pm  0.05$ \\
    66930403817997696 &  57.5078 &  25.2112 & $ 16.3040\pm  0.0014$ &  $  7.31\pm  0.07$ &  $  2.9475\pm  0.0989$ &  $ 18.14\pm  0.09$ &  $-46.10\pm  0.05$ \\
    66711532283494656 &  56.9407 &  24.0935 & $ 16.3040\pm  0.0023$ &  $  7.36\pm  0.06$ &  $  2.8831\pm  0.0464$ &  $ 20.16\pm  0.07$ &  $-43.68\pm  0.05$ \\
    66511970924353792 &  57.3856 &  23.9283 & $ 16.3048\pm  0.0014$ &  $  7.53\pm  0.06$ &  $  2.9060\pm  0.1281$ &  $ 18.38\pm  0.09$ &  $-45.35\pm  0.05$ \\
    65299381395665664 &  56.1107 &  24.4863 & $ 16.3081\pm  0.0014$ &  $  7.07\pm  0.07$ &  $  3.2111\pm  0.0880$ &  $ 20.99\pm  0.08$ &  $-41.95\pm  0.06$ \\
    65203758244032512 &  56.5926 &  23.8779 & $ 16.3090\pm  0.0007$ &  $  7.11\pm  0.07$ &  $  3.1593\pm  0.0870$ &  $ 19.39\pm  0.07$ &  $-43.30\pm  0.05$ \\
    66898002584817280 &  58.2261 &  25.2952 & $ 16.3210\pm  0.0007$ &  $  7.25\pm  0.07$ &  $  2.9118\pm  0.1577$ &  $ 18.55\pm  0.08$ &  $-45.02\pm  0.06$ \\
    66872095342031872 &  57.5274 &  24.9960 & $ 16.3211\pm  0.0065$ &  $  7.10\pm  0.41$ &  $  3.1475\pm  0.1152$ &  $ 20.72\pm  0.51$ &  $-48.12\pm  0.32$ \\
    65163110673516928 &  56.2418 &  23.4085 & $ 16.3231\pm  0.0021$ &  $  7.43\pm  0.06$ &  $  2.9511\pm  0.0638$ &  $ 18.80\pm  0.08$ &  $-44.67\pm  0.05$ \\
    64064011363520512 &  57.6560 &  22.4687 & $ 16.3234\pm  0.0013$ &  $  7.13\pm  0.06$ &  $  2.9244\pm  0.0973$ &  $ 19.90\pm  0.08$ &  $-44.34\pm  0.04$ \\
    68354374452892160 &  55.0079 &  24.7737 & $ 16.3293\pm  0.0010$ &  $  7.55\pm  0.06$ &  $  2.9359\pm  0.1019$ &  $ 21.63\pm  0.07$ &  $-46.38\pm  0.05$ \\
    65289004754691200 &  55.9887 &  24.2222 & $ 16.3330\pm  0.0010$ &  $  7.51\pm  0.06$ &  $  2.9795\pm  0.1069$ &  $ 21.00\pm  0.06$ &  $-44.78\pm  0.05$ \\
    71216093982249984 &  54.3000 &  26.7745 & $ 16.3346\pm  0.0009$ &  $  7.09\pm  0.08$ &  $  3.1325\pm  0.1179$ &  $ 20.57\pm  0.10$ &  $-43.83\pm  0.09$ \\
    65005846150835200 &  56.8616 &  23.6339 & $ 16.3358\pm  0.0009$ &  $  7.20\pm  0.07$ &  $  3.1281\pm  0.0726$ &  $ 19.56\pm  0.08$ &  $-43.41\pm  0.06$ \\
    70274190474468864 &  56.8684 &  26.5348 & $ 16.3381\pm  0.0015$ &  $  7.37\pm  0.06$ &  $  2.9358\pm  0.0768$ &  $ 20.17\pm  0.08$ &  $-46.31\pm  0.06$ \\
    66289044940711168 &  60.4828 &  24.7339 & $ 16.3394\pm  0.0012$ &  $  7.21\pm  0.07$ &  $  3.0206\pm  0.1071$ &  $ 18.82\pm  0.08$ &  $-42.24\pm  0.04$ \\
    66521381194879232 &  57.0555 &  23.9795 & $ 16.3409\pm  0.0009$ &  $  7.55\pm  0.06$ &  $  2.9869\pm  0.0741$ &  $ 19.66\pm  0.07$ &  $-45.84\pm  0.05$ \\
    65010519075247616 &  56.8446 &  23.7351 & $ 16.3429\pm  0.0016$ &  $  7.48\pm  0.06$ &  $  2.9733\pm  0.0741$ &  $ 20.22\pm  0.06$ &  $-45.79\pm  0.05$ \\
    63627264728628224 &  57.8193 &  21.0595 & $ 16.3464\pm  0.0008$ &  $  7.29\pm  0.07$ &  $  2.9307\pm  0.0890$ &  $ 19.48\pm  0.08$ &  $-44.73\pm  0.04$ \\
    66167205308371328 &  59.7352 &  24.3088 & $ 16.3566\pm  0.0012$ &  $  7.56\pm  0.07$ &  $  2.9824\pm  0.0815$ &  $ 19.87\pm  0.08$ &  $-46.53\pm  0.05$ \\
    66801623517294848 &  56.5415 &  24.6737 & $ 16.3579\pm  0.0034$ &  $  7.53\pm  0.12$ &  \multicolumn{1}{c}{---} &  $ 16.74\pm  0.58$ &  $-43.54\pm  0.32$ \\
    66658240329321088 &  57.7651 &  24.5430 & $ 16.3607\pm  0.0009$ &  $  7.47\pm  0.06$ &  $  2.9431\pm  0.1002$ &  $ 19.25\pm  0.07$ &  $-46.17\pm  0.05$ \\
    67527885307288192 &  59.2152 &  26.8072 & $ 16.3627\pm  0.0018$ &  $  7.30\pm  0.08$ &  $  2.8978\pm  0.0813$ &  $ 18.49\pm  0.07$ &  $-45.39\pm  0.06$ \\
    65237911823760640 &  55.8193 &  23.8336 & $ 16.3650\pm  0.0033$ &  $  7.27\pm  0.07$ &  $  2.9644\pm  0.0460$ &  $ 20.11\pm  0.09$ &  $-45.42\pm  0.06$ \\
    64128294135554688 &  57.0239 &  22.6358 & $ 16.3727\pm  0.0020$ &  $  7.27\pm  0.07$ &  $  2.9876\pm  0.0824$ &  $ 19.48\pm  0.08$ &  $-45.45\pm  0.05$ \\
    64943758103791104 &  57.3858 &  23.4112 & $ 16.3829\pm  0.0007$ &  $  7.49\pm  0.07$ &  $  3.1141\pm  0.1076$ &  $ 20.36\pm  0.08$ &  $-45.12\pm  0.05$ \\
    63632178171114624 &  57.4600 &  20.9665 & $ 16.3833\pm  0.0007$ &  $  7.38\pm  0.06$ &  $  2.9521\pm  0.1153$ &  $ 19.64\pm  0.06$ &  $-45.24\pm  0.04$ \\
    65232757863112192 &  55.9127 &  23.7346 & $ 16.3853\pm  0.0013$ &  $  7.39\pm  0.08$ &  $  3.1662\pm  0.0936$ &  $ 20.47\pm  0.10$ &  $-45.17\pm  0.07$ \\
    64136063734692224 &  57.3610 &  22.8484 & $ 16.3885\pm  0.0009$ &  $  7.47\pm  0.06$ &  $  2.8685\pm  0.0915$ &  $ 19.04\pm  0.08$ &  $-45.88\pm  0.05$ \\
    68303728198686080 &  56.0795 &  24.5883 & $ 16.3973\pm  0.0011$ &  $  7.29\pm  0.06$ &  $  2.9261\pm  0.0952$ &  $ 19.38\pm  0.07$ &  $-45.98\pm  0.05$ \\
    66560349435890176 &  57.6379 &  24.3392 & $ 16.4008\pm  0.0010$ &  $  7.62\pm  0.07$ &  $  2.8873\pm  0.1156$ &  $ 19.41\pm  0.06$ &  $-46.91\pm  0.05$ \\
    64962174923490304 &  56.8842 &  23.3063 & $ 16.4116\pm  0.0010$ &  $  7.34\pm  0.06$ &  $  2.8912\pm  0.0650$ &  $ 20.73\pm  0.07$ &  $-45.43\pm  0.05$ \\
    64449321467581056 &  55.5071 &  22.3906 & $ 16.4146\pm  0.0012$ &  $  7.52\pm  0.06$ &  $  2.9703\pm  0.0940$ &  $ 21.50\pm  0.07$ &  $-46.91\pm  0.05$ \\
    69294010218010240 &  54.0222 &  25.3508 & $ 16.4183\pm  0.0013$ &  $  7.59\pm  0.06$ &  $  2.9261\pm  0.0933$ &  $ 21.29\pm  0.07$ &  $-46.61\pm  0.06$ \\
    64987876007763968 &  57.0636 &  23.4347 & $ 16.4186\pm  0.0012$ &  $  7.35\pm  0.07$ &  $  2.8655\pm  0.0830$ &  $ 18.68\pm  0.08$ &  $-45.77\pm  0.07$ \\
    63391178965446656 &  55.6238 &  20.8109 & $ 16.4326\pm  0.0009$ &  $  7.48\pm  0.08$ &  $  3.0170\pm  0.1915$ &  $ 19.64\pm  0.10$ &  $-46.75\pm  0.07$ \\
    65078929312363392 &  55.6767 &  23.3390 & $ 16.4355\pm  0.0054$ &  $  7.48\pm  0.10$ &  $  2.8480\pm  0.0142$ &  $ 20.65\pm  0.10$ &  $-46.35\pm  0.07$ \\
    65775195052996608 &  59.6048 &  24.0161 & $ 16.4372\pm  0.0011$ &  $  7.48\pm  0.08$ &  $  3.0068\pm  0.0980$ &  $ 19.66\pm  0.09$ &  $-45.63\pm  0.05$ \\
    66532621126978304 &  57.2563 &  24.1938 & $ 16.4435\pm  0.0009$ &  $  7.26\pm  0.06$ &  $  2.9395\pm  0.1006$ &  $ 17.89\pm  0.08$ &  $-46.60\pm  0.05$ \\
    64797523056344064 &  56.2863 &  22.6416 & $ 16.4534\pm  0.0013$ &  $  7.47\pm  0.07$ &  $  3.0058\pm  0.0898$ &  $ 22.01\pm  0.08$ &  $-46.66\pm  0.06$ \\
    69942515919994368 &  56.1379 &  25.7525 & $ 16.4593\pm  0.0008$ &  $  7.15\pm  0.06$ &  $  2.9977\pm  0.0988$ &  $ 19.72\pm  0.08$ &  $-44.84\pm  0.06$ \\
    65108714911246720 &  55.0404 &  23.1755 & $ 16.4599\pm  0.0011$ &  $  7.43\pm  0.06$ &  $  2.8729\pm  0.1018$ &  $ 19.68\pm  0.08$ &  $-44.70\pm  0.06$ \\
    65275020341243520 &  56.1994 &  24.2145 & $ 16.4603\pm  0.0013$ &  $  7.23\pm  0.07$ &  $  3.0200\pm  0.0629$ &  $ 19.30\pm  0.08$ &  $-44.73\pm  0.06$ \\
    69947635521777152 &  56.9057 &  25.3338 & $ 16.4612\pm  0.0010$ &  $  7.21\pm  0.07$ &  $  3.0448\pm  0.1127$ &  $ 18.45\pm  0.09$ &  $-45.72\pm  0.05$ \\
    69934334006064768 &  56.0449 &  25.6271 & $ 16.4622\pm  0.0008$ &  $  7.32\pm  0.06$ &  $  3.0413\pm  0.2015$ &  $ 19.60\pm  0.07$ &  $-46.15\pm  0.05$ \\
    66659271121456768 &  57.8917 &  24.5690 & $ 16.4685\pm  0.0010$ &  $  7.42\pm  0.07$ &  $  2.9859\pm  0.0966$ &  $ 20.34\pm  0.09$ &  $-46.72\pm  0.05$ \\
    66786539592171392 &  56.6027 &  24.4794 & $ 16.4712\pm  0.0007$ &  $  7.32\pm  0.06$ &  $  2.8935\pm  0.0848$ &  $ 20.31\pm  0.09$ &  $-45.75\pm  0.05$ \\
    65701527774387840 &  58.5937 &  23.6365 & $ 16.4734\pm  0.0008$ &  $  7.41\pm  0.06$ &  $  2.9706\pm  0.1300$ &  $ 18.37\pm  0.07$ &  $-45.98\pm  0.05$ \\
    66473178779856768 &  58.1390 &  23.8517 & $ 16.4765\pm  0.0007$ &  $  7.44\pm  0.06$ &  $  2.9269\pm  0.1232$ &  $ 19.55\pm  0.07$ &  $-44.83\pm  0.04$ \\
    70077270518065920 &  56.8415 &  26.3797 & $ 16.4771\pm  0.0013$ &  $  7.54\pm  0.06$ &  $  2.9439\pm  0.1215$ &  $ 20.68\pm  0.07$ &  $-46.72\pm  0.05$ \\
    65720734868130816 &  58.3506 &  23.7994 & $ 16.4788\pm  0.0014$ &  $  7.31\pm  0.06$ &  $  2.9821\pm  0.1058$ &  $ 20.13\pm  0.07$ &  $-44.91\pm  0.05$ \\
    65289279632598016 &  55.9657 &  24.2376 & $ 16.4799\pm  0.0025$ &  $  7.26\pm  0.06$ &  $  3.1174\pm  0.0707$ &  $ 18.74\pm  0.07$ &  $-45.78\pm  0.05$ \\
    68452265347345664 &  54.3600 &  24.5668 & $ 16.4826\pm  0.0015$ &  $  7.68\pm  0.06$ &  $  2.9601\pm  0.0995$ &  $ 21.87\pm  0.07$ &  $-47.39\pm  0.05$ \\
    63953819680971008 &  57.0735 &  22.0668 & $ 16.4832\pm  0.0012$ &  $  7.60\pm  0.05$ &  $  2.9619\pm  0.1177$ &  $ 20.28\pm  0.07$ &  $-45.30\pm  0.05$ \\
    68233531252642432 &  55.1124 &  24.2371 & $ 16.4839\pm  0.0024$ &  $  7.45\pm  0.07$ &  $  3.0039\pm  0.0915$ &  $ 20.51\pm  0.09$ &  $-45.81\pm  0.05$ \\
    69906713072633856 &  55.9700 &  25.4916 & $ 16.4852\pm  0.0009$ &  $  7.23\pm  0.06$ &  $  2.9181\pm  0.1330$ &  $ 20.38\pm  0.07$ &  $-45.44\pm  0.04$ \\
    68195598101454336 &  54.5102 &  23.9097 & $ 16.4952\pm  0.0008$ &  $  7.51\pm  0.06$ &  $  2.8842\pm  0.1075$ &  $ 21.55\pm  0.07$ &  $-44.71\pm  0.05$ \\
    65008388771477120 &  56.7193 &  23.6451 & $ 16.4974\pm  0.0010$ &  $  7.26\pm  0.06$ &  $  3.2339\pm  0.0999$ &  $ 19.34\pm  0.07$ &  $-45.10\pm  0.05$ \\
    66522381924952704 &  57.0277 &  24.0017 & $ 16.5016\pm  0.0012$ &  $  7.19\pm  0.06$ &  $  2.9572\pm  0.0724$ &  $ 19.08\pm  0.08$ &  $-44.48\pm  0.05$ \\
    66886011036187392 &  58.0069 &  25.0246 & $ 16.5034\pm  0.0009$ &  $  7.57\pm  0.07$ &  $  2.9461\pm  0.1306$ &  $ 18.58\pm  0.09$ &  $-46.95\pm  0.07$ \\
    64857721317916032 &  56.4875 &  23.0246 & $ 16.5046\pm  0.0009$ &  $  7.39\pm  0.08$ &  $  3.0125\pm  0.1011$ &  $ 20.84\pm  0.09$ &  $-46.31\pm  0.06$ \\
    66522107047046656 &  57.0384 &  23.9778 & $ 16.5136\pm  0.0009$ &  $  7.27\pm  0.06$ &  $  2.8769\pm  0.0958$ &  $ 18.50\pm  0.09$ &  $-46.78\pm  0.06$ \\
    65297251091930624 &  56.3333 &  24.4733 & $ 16.5195\pm  0.0010$ &  $  7.34\pm  0.08$ &  $  3.0402\pm  0.0829$ &  $ 20.59\pm  0.10$ &  $-44.04\pm  0.06$ \\
    65241863193865856 &  56.0507 &  23.8769 & $ 16.5229\pm  0.0009$ &  $  7.42\pm  0.06$ &  $  2.9921\pm  0.1133$ &  $ 19.99\pm  0.07$ &  $-45.11\pm  0.06$ \\
    65210389673469312 &  56.7325 &  23.9399 & $ 16.5231\pm  0.0012$ &  $  7.00\pm  0.08$ &  $  3.1498\pm  0.0654$ &  $ 19.46\pm  0.09$ &  $-42.19\pm  0.07$ \\
    70457877637565824 &  57.0694 &  26.5031 & $ 16.5253\pm  0.0008$ &  $  7.77\pm  0.07$ &  $  3.0226\pm  0.1262$ &  $ 20.78\pm  0.09$ &  $-49.07\pm  0.05$ \\
    67054305033161344 &  59.4291 &  25.3851 & $ 16.5265\pm  0.0014$ &  $  7.46\pm  0.09$ &  $  2.9941\pm  0.0819$ &  $ 19.26\pm  0.09$ &  $-45.63\pm  0.05$ \\
    69807963184755840 &  56.2548 &  24.7779 & $ 16.5270\pm  0.0009$ &  $  7.48\pm  0.06$ &  $  2.9899\pm  0.0948$ &  $ 20.70\pm  0.08$ &  $-46.87\pm  0.05$ \\
    70127955428529536 &  55.7710 &  25.7429 & $ 16.5279\pm  0.0011$ &  $  7.53\pm  0.08$ &  $  3.0445\pm  0.1158$ &  $ 20.49\pm  0.08$ &  $-47.00\pm  0.07$ \\
    66642641008348416 &  58.0732 &  24.4553 & $ 16.5356\pm  0.0008$ &  $  7.41\pm  0.06$ &  $  3.0047\pm  0.1109$ &  $ 19.25\pm  0.08$ &  $-45.38\pm  0.05$ \\
    69985499953396480 &  57.3423 &  25.7937 & $ 16.5362\pm  0.0009$ &  $  6.94\pm  0.07$ &  $  2.9830\pm  0.1092$ &  $ 19.41\pm  0.07$ &  $-43.08\pm  0.05$ \\
    65830548591559936 &  59.1205 &  24.0316 & $ 16.5381\pm  0.0010$ &  $  7.35\pm  0.06$ &  $  2.9411\pm  0.1158$ &  $ 20.14\pm  0.08$ &  $-46.43\pm  0.05$ \\
    66429232674604544 &  57.6140 &  23.3790 & $ 16.5418\pm  0.0012$ &  $  7.23\pm  0.07$ &  $  3.0028\pm  0.1003$ &  $ 19.84\pm  0.08$ &  $-44.85\pm  0.05$ \\
    71079441007018880 &  55.5526 &  26.8290 & $ 16.5443\pm  0.0009$ &  $  7.09\pm  0.09$ &  $  3.2140\pm  0.1106$ &  $ 19.36\pm  0.08$ &  $-43.63\pm  0.06$ \\
    69985637392346496 &  57.3868 &  25.7962 & $ 16.5449\pm  0.0009$ &  $  7.37\pm  0.07$ &  $  2.9255\pm  0.1125$ &  $ 19.71\pm  0.08$ &  $-46.36\pm  0.05$ \\
    64967569402404480 &  56.8142 &  23.4348 & $ 16.5484\pm  0.0011$ &  $  7.07\pm  0.07$ &  $  3.0180\pm  0.1041$ &  $ 20.61\pm  0.08$ &  $-46.19\pm  0.06$ \\
    63585036608738048 &  56.2204 &  21.5710 & $ 16.5487\pm  0.0010$ &  $  7.79\pm  0.06$ &  $  3.2188\pm  0.1128$ &  $ 21.32\pm  0.08$ &  $-47.13\pm  0.06$ \\
    64795289673433728 &  56.5578 &  22.7053 & $ 16.5535\pm  0.0009$ &  $  7.45\pm  0.07$ &  $  3.1778\pm  0.1257$ &  $ 19.32\pm  0.08$ &  $-46.23\pm  0.06$ \\
    64441143849872512 &  55.4120 &  22.2777 & $ 16.5564\pm  0.0008$ &  $  7.50\pm  0.07$ &  $  2.9938\pm  0.0965$ &  $ 21.01\pm  0.08$ &  $-44.60\pm  0.06$ \\
    64215125490886656 &  55.2059 &  21.2152 & $ 16.5620\pm  0.0011$ &  $  7.34\pm  0.06$ &  $  3.0648\pm  0.1216$ &  $ 20.56\pm  0.07$ &  $-43.77\pm  0.05$ \\
    66834054814431232 &  56.7479 &  24.8793 & $ 16.5636\pm  0.0021$ &  $  7.47\pm  0.16$ &  $  3.2476\pm  0.0985$ &  $ 20.28\pm  0.17$ &  $-45.47\pm  0.13$ \\
    65603946117575936 &  58.2568 &  22.9799 & $ 16.5645\pm  0.0011$ &  $  7.42\pm  0.07$ &  $  3.0563\pm  0.1351$ &  $ 18.68\pm  0.08$ &  $-45.23\pm  0.05$ \\
    69841257769938944 &  56.5828 &  24.9835 & $ 16.5709\pm  0.0028$ &  $  7.00\pm  0.28$ &  $  3.0229\pm  0.0776$ &  $ 18.49\pm  0.37$ &  $-45.94\pm  0.24$ \\
    66659408560406528 &  57.9130 &  24.5913 & $ 16.5716\pm  0.0006$ &  $  7.35\pm  0.06$ &  $  2.9861\pm  0.1226$ &  $ 19.76\pm  0.09$ &  $-44.27\pm  0.05$ \\
    65058760147520000 &  56.0389 &  23.1462 & $ 16.5743\pm  0.0014$ &  $  7.25\pm  0.09$ &  $  3.0747\pm  0.1044$ &  $ 19.62\pm  0.08$ &  $-44.38\pm  0.07$ \\
    70938810893886208 &  54.8435 &  26.1932 & $ 16.5763\pm  0.0009$ &  $  7.30\pm  0.09$ &  $  2.9238\pm  0.0975$ &  $ 20.81\pm  0.08$ &  $-46.98\pm  0.07$ \\
    70403589251055232 &  57.6655 &  26.5722 & $ 16.5771\pm  0.0009$ &  $  7.43\pm  0.08$ &  $  2.9548\pm  0.0675$ &  $ 20.43\pm  0.08$ &  $-46.53\pm  0.05$ \\
    66531178017967872 &  57.1918 &  24.1700 & $ 16.5807\pm  0.0011$ &  $  7.27\pm  0.08$ &  $  2.9257\pm  0.1025$ &  $ 19.05\pm  0.10$ &  $-45.25\pm  0.06$ \\
    70088819686490496 &  55.5143 &  25.3774 & $ 16.5824\pm  0.0015$ &  $  7.21\pm  0.08$ &  $  3.1686\pm  0.0886$ &  $ 20.09\pm  0.10$ &  $-43.88\pm  0.07$ \\
    65254885534508672 &  55.6744 &  24.0042 & $ 16.5829\pm  0.0011$ &  $  7.36\pm  0.06$ &  $  2.9096\pm  0.1025$ &  $ 19.45\pm  0.08$ &  $-46.51\pm  0.05$ \\
    68185221460637824 &  55.1930 &  24.1570 & $ 16.5843\pm  0.0010$ &  $  7.31\pm  0.07$ &  $  2.9705\pm  0.0619$ &  $ 21.15\pm  0.09$ &  $-45.72\pm  0.07$ \\
    65626623544976768 &  58.6557 &  23.2256 & $ 16.5857\pm  0.0019$ &  $  7.14\pm  0.07$ &  $  3.0511\pm  0.0850$ &  $ 19.01\pm  0.09$ &  $-43.62\pm  0.05$ \\
    66697547870378368 &  58.0473 &  24.9300 & $ 16.5860\pm  0.0008$ &  $  7.72\pm  0.07$ &  $ -0.4035\pm  0.1131$ &  $ 21.71\pm  0.09$ &  $-47.76\pm  0.05$ \\
    69856272976786560 &  56.6967 &  25.3479 & $ 16.5927\pm  0.0010$ &  $  7.56\pm  0.07$ &  $  3.1942\pm  0.1402$ &  $ 20.88\pm  0.09$ &  $-46.92\pm  0.06$ \\
    66483761579269888 &  57.9794 &  23.9615 & $ 16.5948\pm  0.0007$ &  $  7.52\pm  0.07$ &  $  2.9743\pm  0.1133$ &  $ 18.94\pm  0.07$ &  $-46.25\pm  0.05$ \\
    70146853284493312 &  55.7363 &  25.9805 & $ 16.5979\pm  0.0020$ &  $  7.21\pm  0.11$ &  $  3.0539\pm  0.0601$ &  $ 21.23\pm  0.14$ &  $-45.77\pm  0.09$ \\
    66926211929978880 &  57.1836 &  25.1061 & $ 16.5983\pm  0.0011$ &  $  7.34\pm  0.06$ &  $  2.9636\pm  0.1119$ &  $ 18.28\pm  0.11$ &  $-46.00\pm  0.06$ \\
    68117635855255168 &  54.9113 &  23.3888 & $ 16.5987\pm  0.0010$ &  $  7.38\pm  0.07$ &  $  2.9965\pm  0.1058$ &  $ 20.48\pm  0.09$ &  $-44.51\pm  0.07$ \\
    64720179284934016 &  55.0994 &  23.0690 & $ 16.6042\pm  0.0009$ &  $  7.41\pm  0.07$ &  $  2.9510\pm  0.1174$ &  $ 20.74\pm  0.08$ &  $-44.93\pm  0.06$ \\
    63705433133130368 &  57.2010 &  21.4111 & $ 16.6049\pm  0.0013$ &  $  7.14\pm  0.06$ &  $  3.0054\pm  0.1226$ &  $ 19.17\pm  0.08$ &  $-43.50\pm  0.05$ \\
    65779971056668032 &  59.3878 &  23.9463 & $ 16.6050\pm  0.0008$ &  $  7.76\pm  0.07$ &  $  3.0123\pm  0.1377$ &  $ 19.65\pm  0.09$ &  $-48.10\pm  0.05$ \\
    69968113925681408 &  56.8878 &  25.6383 & $ 16.6065\pm  0.0012$ &  $  7.16\pm  0.06$ &  $  3.0747\pm  0.1098$ &  $ 18.80\pm  0.08$ &  $-44.16\pm  0.05$ \\
    66515922294233728 &  57.4813 &  24.1012 & $ 16.6153\pm  0.0011$ &  $  7.31\pm  0.07$ &  $  2.9840\pm  0.0961$ &  $ 18.96\pm  0.09$ &  $-43.54\pm  0.05$ \\
    63999999169130112 &  56.6306 &  22.3053 & $ 16.6159\pm  0.0009$ &  $  7.43\pm  0.06$ &  $  3.2331\pm  0.0935$ &  $ 19.54\pm  0.08$ &  $-46.41\pm  0.06$ \\
    66702048996405632 &  58.3521 &  25.0351 & $ 16.6306\pm  0.0008$ &  $  7.46\pm  0.08$ &  $  3.2042\pm  0.1266$ &  $ 19.22\pm  0.09$ &  $-46.07\pm  0.06$ \\
    66546742979468416 &  57.9264 &  24.3613 & $ 16.6313\pm  0.0008$ &  $  7.34\pm  0.07$ &  $  2.9189\pm  0.1443$ &  $ 19.79\pm  0.08$ &  $-44.49\pm  0.05$ \\
    67998201404864896 &  53.1764 &  23.5666 & $ 16.6423\pm  0.0009$ &  $  7.26\pm  0.08$ &  $  3.1520\pm  0.1324$ &  $ 20.55\pm  0.10$ &  $-44.63\pm  0.07$ \\
    66788669895935616 &  56.5960 &  24.6049 & $ 16.6436\pm  0.0009$ &  $  7.31\pm  0.07$ &  $  2.9112\pm  0.0691$ &  $ 18.98\pm  0.09$ &  $-43.61\pm  0.06$ \\
    65012408860856832 &  56.9361 &  23.7007 & $ 16.6482\pm  0.0011$ &  $  7.25\pm  0.08$ &  $  3.0388\pm  0.0894$ &  $ 20.33\pm  0.08$ &  $-45.22\pm  0.06$ \\
    64956127609659008 &  56.4558 &  23.1429 & $ 16.6529\pm  0.0009$ &  $  7.62\pm  0.07$ &  $  2.8564\pm  0.0750$ &  $ 21.00\pm  0.09$ &  $-45.23\pm  0.05$ \\
    66738023641737088 &  56.9575 &  24.4285 & $ 16.6531\pm  0.0014$ &  $  7.34\pm  0.08$ &  $  3.0433\pm  0.0905$ &  $ 20.41\pm  0.09$ &  $-45.89\pm  0.07$ \\
    66483795939004416 &  57.9932 &  23.9719 & $ 16.6543\pm  0.0008$ &  $  7.32\pm  0.07$ &  $  2.9777\pm  0.1158$ &  $ 17.54\pm  0.07$ &  $-45.79\pm  0.05$ \\
    69704643451409792 &  53.6981 &  26.3703 & $ 16.6544\pm  0.0013$ &  $  7.38\pm  0.06$ &  $  2.9519\pm  0.1069$ &  $ 20.76\pm  0.08$ &  $-45.31\pm  0.07$ \\
    69951449452730752 &  56.8580 &  25.4406 & $ 16.6552\pm  0.0011$ &  $  7.24\pm  0.08$ &  $  3.3347\pm  0.1056$ &  $ 20.06\pm  0.11$ &  $-45.20\pm  0.07$ \\
    64027143362491008 &  56.9362 &  22.3980 & $ 16.6564\pm  0.0012$ &  $  7.55\pm  0.07$ &  $  3.1401\pm  0.1115$ &  $ 21.06\pm  0.09$ &  $-46.67\pm  0.06$ \\
    68170721650939264 &  55.0786 &  23.9064 & $ 16.6586\pm  0.0010$ &  $  7.51\pm  0.08$ &  $  2.9472\pm  0.1535$ &  $ 20.97\pm  0.08$ &  $-46.64\pm  0.06$ \\
    68475904847290240 &  53.7935 &  24.5317 & $ 16.6671\pm  0.0009$ &  $  7.17\pm  0.08$ &  $  3.0019\pm  0.0941$ &  $ 20.71\pm  0.08$ &  $-42.99\pm  0.06$ \\
    51765595848971648 &  59.2909 &  21.6074 & $ 16.6711\pm  0.0011$ &  $  7.21\pm  0.07$ &  $  3.0680\pm  0.0957$ &  $ 18.32\pm  0.10$ &  $-43.95\pm  0.06$ \\
    66745754582838272 &  57.3650 &  24.4036 & $ 16.6729\pm  0.0008$ &  $  7.40\pm  0.07$ &  $  3.0495\pm  0.1270$ &  $ 19.23\pm  0.07$ &  $-44.36\pm  0.05$ \\
    66560727393001216 &  57.7278 &  24.3653 & $ 16.6795\pm  0.0009$ &  $  7.47\pm  0.07$ &  $  2.9675\pm  0.1428$ &  $ 19.17\pm  0.07$ &  $-47.10\pm  0.05$ \\
    66801623517295104 &  56.5363 &  24.6757 & $ 16.6805\pm  0.0014$ &  $  7.37\pm  0.09$ &  $  2.9957\pm  0.0605$ &  $ 20.87\pm  0.10$ &  $-45.69\pm  0.07$ \\
    69502298951642496 &  54.4071 &  26.3510 & $ 16.6821\pm  0.0008$ &  $  7.72\pm  0.07$ &  $  2.9965\pm  0.0953$ &  $ 22.01\pm  0.08$ &  $-48.34\pm  0.06$ \\
    65298483745290368 &  56.2255 &  24.4462 & $ 16.6878\pm  0.0013$ &  $  7.69\pm  0.07$ &  $  2.9234\pm  0.0559$ &  $ 19.85\pm  0.09$ &  $-46.02\pm  0.07$ \\
    64963377514329984 &  56.8418 &  23.3600 & $ 16.6882\pm  0.0013$ &  $  7.46\pm  0.07$ &  $  3.0536\pm  0.1133$ &  $ 21.31\pm  0.08$ &  $-44.50\pm  0.06$ \\
    66791659193405952 &  56.9414 &  24.6335 & $ 16.6910\pm  0.0008$ &  $  7.56\pm  0.09$ &  $  3.2025\pm  0.1182$ &  $ 18.29\pm  0.10$ &  $-45.16\pm  0.08$ \\
    65004437401569664 &  56.7425 &  23.5606 & $ 16.6947\pm  0.0011$ &  $  7.36\pm  0.06$ &  $  2.8807\pm  0.0871$ &  $ 20.16\pm  0.08$ &  $-46.01\pm  0.06$ \\
    65112739296356608 &  55.1096 &  23.3579 & $ 16.7002\pm  0.0012$ &  $  7.11\pm  0.07$ &  $  3.1022\pm  0.0870$ &  $ 21.19\pm  0.09$ &  $-44.56\pm  0.07$ \\
    66779564565300224 &  57.3414 &  24.9119 & $ 16.7003\pm  0.0007$ &  $  7.40\pm  0.07$ &  $  2.9735\pm  0.1170$ &  $ 20.54\pm  0.10$ &  $-45.85\pm  0.06$ \\
    66485582645439104 &  57.7424 &  23.9284 & $ 16.7090\pm  0.0008$ &  $  7.21\pm  0.06$ &  $  3.0027\pm  0.1727$ &  $ 18.43\pm  0.08$ &  $-43.31\pm  0.05$ \\
    69996976105980800 &  57.3971 &  25.9928 & $ 16.7220\pm  0.0007$ &  $  7.55\pm  0.07$ &  $  3.0908\pm  0.1506$ &  $ 20.63\pm  0.09$ &  $-46.82\pm  0.06$ \\
    69918979499309952 &  56.2877 &  25.5468 & $ 16.7268\pm  0.0011$ &  $  7.49\pm  0.07$ &  $  3.0091\pm  0.1153$ &  $ 19.88\pm  0.09$ &  $-45.45\pm  0.06$ \\
    65014985841292032 &  57.0724 &  23.8064 & $ 16.7351\pm  0.0012$ &  $  7.16\pm  0.08$ &  $  2.9956\pm  0.0912$ &  $ 19.84\pm  0.09$ &  $-43.43\pm  0.06$ \\
    65047043476608128 &  55.3599 &  23.1339 & $ 16.7367\pm  0.0015$ &  $  7.18\pm  0.07$ &  $  3.1456\pm  0.0989$ &  $ 20.52\pm  0.09$ &  $-43.97\pm  0.06$ \\
    66905561723623808 &  57.9019 &  25.2278 & $ 16.7391\pm  0.0016$ &  $  7.57\pm  0.22$ &  $  3.0516\pm  0.0549$ &  $ 16.89\pm  0.29$ &  $-44.14\pm  0.17$ \\
    66792999222948992 &  56.8685 &  24.6757 & $ 16.7392\pm  0.0010$ &  $  7.37\pm  0.07$ &  $  2.9624\pm  0.0881$ &  $ 19.22\pm  0.07$ &  $-47.20\pm  0.06$ \\
    66712253837994880 &  57.0268 &  24.1142 & $ 16.7403\pm  0.0012$ &  $  7.22\pm  0.08$ &  $  2.9884\pm  0.0564$ &  $ 20.11\pm  0.11$ &  $-46.85\pm  0.06$ \\
    65136791113382912 &  55.7039 &  23.5800 & $ 16.7430\pm  0.0014$ &  $  7.41\pm  0.09$ &  $  3.0774\pm  0.1458$ &  $ 21.68\pm  0.10$ &  $-46.49\pm  0.07$ \\
    70189837317110016 &  55.0456 &  26.1112 & $ 16.7432\pm  0.0010$ &  $  7.12\pm  0.08$ &  $  3.0389\pm  0.1152$ &  $ 20.13\pm  0.09$ &  $-43.72\pm  0.07$ \\
    70334384440377472 &  56.2676 &  26.6789 & $ 16.7432\pm  0.0011$ &  $  7.30\pm  0.07$ &  $  3.0471\pm  0.1084$ &  $ 20.27\pm  0.08$ &  $-46.11\pm  0.06$ \\
    68395606138958592 &  55.4053 &  25.1423 & $ 16.7538\pm  0.0011$ &  $  7.52\pm  0.08$ &  $  3.0822\pm  0.1031$ &  $ 20.63\pm  0.12$ &  $-46.29\pm  0.07$ \\
    65552681387907200 &  59.8292 &  23.5232 & $ 16.7609\pm  0.0008$ &  $  7.49\pm  0.07$ &  $  3.0649\pm  0.1251$ &  $ 19.11\pm  0.10$ &  $-46.42\pm  0.05$ \\
    66710948167949696 &  56.8939 &  24.0396 & $ 16.7733\pm  0.0010$ &  $  7.49\pm  0.07$ &  $  2.9070\pm  0.0744$ &  $ 19.01\pm  0.09$ &  $-44.97\pm  0.06$ \\
    67085641114472320 &  58.5479 &  25.3117 & $ 16.7776\pm  0.0009$ &  $  7.44\pm  0.06$ &  $  3.0865\pm  0.1381$ &  $ 19.46\pm  0.08$ &  $-45.61\pm  0.05$ \\
    64656201452146304 &  54.9367 &  22.6541 & $ 16.7806\pm  0.0011$ &  $  7.60\pm  0.09$ &  $  3.0837\pm  0.1164$ &  $ 20.75\pm  0.09$ &  $-46.50\pm  0.06$ \\
    68514559552895488 &  54.3428 &  24.9043 & $ 16.7850\pm  0.0014$ &  $  7.15\pm  0.07$ &  $  2.9700\pm  0.1314$ &  $ 20.01\pm  0.10$ &  $-43.75\pm  0.07$ \\
    63717665199974016 &  57.3439 &  21.6321 & $ 16.7902\pm  0.0009$ &  $  7.56\pm  0.07$ &  $  3.1923\pm  0.1166$ &  $ 20.41\pm  0.08$ &  $-46.36\pm  0.05$ \\
    65000863988835200 &  57.0374 &  23.7063 & $ 16.7951\pm  0.0017$ &  $  7.55\pm  0.08$ &  $  3.0858\pm  0.0867$ &  $ 20.94\pm  0.09$ &  $-47.28\pm  0.07$ \\
    65277975278721408 &  56.4178 &  24.2889 & $ 16.7966\pm  0.0011$ &  $  7.48\pm  0.08$ &  $  2.6369\pm  0.0378$ &  $ 21.80\pm  0.11$ &  $-45.31\pm  0.07$ \\
    66452047540860160 &  57.3802 &  23.6886 & $ 16.7967\pm  0.0009$ &  $  7.36\pm  0.07$ &  $  3.1152\pm  0.1065$ &  $ 19.96\pm  0.10$ &  $-44.52\pm  0.06$ \\
    66451429065390080 &  57.3743 &  23.6485 & $ 16.7971\pm  0.0017$ &  $  7.40\pm  0.09$ &  $  3.1768\pm  0.1265$ &  $ 19.23\pm  0.12$ &  $-46.27\pm  0.07$ \\
    64259518272776576 &  54.7646 &  21.4221 & $ 16.8002\pm  0.0012$ &  $  7.50\pm  0.07$ &  $  3.1410\pm  0.1389$ &  $ 21.51\pm  0.09$ &  $-45.63\pm  0.06$ \\
    66523103479455744 &  57.1327 &  24.0328 & $ 16.8034\pm  0.0017$ &  $  7.14\pm  0.08$ &  $  3.0418\pm  0.0725$ &  $ 18.54\pm  0.10$ &  $-44.38\pm  0.06$ \\
    70201725786644608 &  55.7251 &  26.1377 & $ 16.8072\pm  0.0011$ &  $  7.66\pm  0.08$ &  $  3.0683\pm  0.1260$ &  $ 19.96\pm  0.10$ &  $-46.85\pm  0.06$ \\
    65279418387728896 &  56.4640 &  24.2955 & $ 16.8102\pm  0.0017$ &  $  7.41\pm  0.08$ &  $  2.9922\pm  0.0651$ &  $ 18.66\pm  0.11$ &  $-44.19\pm  0.07$ \\
    66523103479455232 &  57.1408 &  24.0328 & $ 16.8146\pm  0.0008$ &  $  7.07\pm  0.08$ &  $  2.9588\pm  0.1181$ &  $ 19.30\pm  0.11$ &  $-44.18\pm  0.06$ \\
    64840541448791424 &  55.8293 &  22.7861 & $ 16.8161\pm  0.0017$ &  $  7.56\pm  0.08$ &  $  3.0729\pm  0.0639$ &  $ 20.64\pm  0.10$ &  $-46.40\pm  0.07$ \\
    70060610341280128 &  56.9329 &  26.2240 & $ 16.8171\pm  0.0014$ &  $  7.12\pm  0.07$ &  $  3.0455\pm  0.0996$ &  $ 20.06\pm  0.08$ &  $-44.78\pm  0.06$ \\
    66648001127514368 &  58.1802 &  24.4661 & $ 16.8203\pm  0.0010$ &  $  7.33\pm  0.07$ &  $  3.0431\pm  0.1117$ &  $ 18.09\pm  0.10$ &  $-44.69\pm  0.06$ \\
    66755959425257856 &  57.5760 &  24.5875 & $ 16.8213\pm  0.0008$ &  $  7.55\pm  0.08$ &  $  3.0035\pm  0.1380$ &  $ 19.59\pm  0.09$ &  $-46.29\pm  0.06$ \\
    66797156751286912 &  56.8186 &  24.7471 & $ 16.8277\pm  0.0021$ &  $  7.32\pm  0.10$ &  $  3.3351\pm  0.0851$ &  $ 21.14\pm  0.12$ &  $-46.17\pm  0.08$ \\
    64720625961541120 &  54.9572 &  23.0572 & $ 16.8290\pm  0.0010$ &  $  7.38\pm  0.08$ &  $  3.0872\pm  0.1197$ &  $ 21.09\pm  0.09$ &  $-44.75\pm  0.06$ \\
    69859124835119360 &  56.4665 &  25.1670 & $ 16.8310\pm  0.0012$ &  $  7.37\pm  0.08$ &  $  3.1244\pm  0.1056$ &  $ 18.78\pm  0.08$ &  $-45.50\pm  0.06$ \\
    65038281743395584 &  55.7154 &  23.1453 & $ 16.8310\pm  0.0010$ &  $  7.32\pm  0.08$ &  $  3.3351\pm  0.1021$ &  $ 19.91\pm  0.09$ &  $-43.61\pm  0.06$ \\
    65101606741121792 &  55.3583 &  23.2598 & $ 16.8356\pm  0.0013$ &  $  7.35\pm  0.06$ &  $  3.1384\pm  0.1343$ &  $ 21.43\pm  0.08$ &  $-45.77\pm  0.06$ \\
    71100404743364992 &  55.4854 &  27.0493 & $ 16.8443\pm  0.0011$ &  $  7.58\pm  0.09$ &  $  3.0137\pm  0.1115$ &  $ 21.17\pm  0.09$ &  $-47.08\pm  0.07$ \\
    70271854012150912 &  56.5990 &  26.5729 & $ 16.8460\pm  0.0016$ &  $  7.53\pm  0.07$ &  $  3.0999\pm  0.1086$ &  $ 19.27\pm  0.09$ &  $-46.89\pm  0.06$ \\
    68448142178730752 &  54.5544 &  24.6379 & $ 16.8470\pm  0.0012$ &  $  7.33\pm  0.08$ &  $  3.0869\pm  0.1543$ &  $ 21.09\pm  0.10$ &  $-45.71\pm  0.07$ \\
    64988322684358144 &  57.0946 &  23.4617 & $ 16.8472\pm  0.0011$ &  $  7.51\pm  0.08$ &  $  3.1535\pm  0.1093$ &  $ 20.59\pm  0.08$ &  $-45.14\pm  0.06$ \\
    66533170882790784 &  57.2976 &  24.2400 & $ 16.8510\pm  0.0010$ &  $  7.19\pm  0.07$ &  $  3.0044\pm  0.1281$ &  $ 19.36\pm  0.09$ &  $-45.80\pm  0.05$ \\
    66714418501518848 &  56.8724 &  24.1141 & $ 16.8533\pm  0.0027$ &  $  7.31\pm  0.10$ &  $  2.0879\pm  0.0135$ &  $ 20.94\pm  0.13$ &  $-44.54\pm  0.09$ \\
    68183331674900864 &  55.1068 &  24.0999 & $ 16.8612\pm  0.0015$ &  $  7.74\pm  0.08$ &  $  3.0652\pm  0.0802$ &  $ 21.32\pm  0.11$ &  $-47.16\pm  0.07$ \\
    65018417518780672 &  56.8819 &  23.8718 & $ 16.8623\pm  0.0013$ &  $  7.34\pm  0.09$ &  $  3.0883\pm  0.1033$ &  $ 19.27\pm  0.10$ &  $-46.36\pm  0.07$ \\
    66525061984664832 &  57.3201 &  24.0161 & $ 16.8683\pm  0.0020$ &  $  7.58\pm  0.13$ &  $  3.1020\pm  0.0462$ &  $ 21.35\pm  0.17$ &  $-45.86\pm  0.10$ \\
    66887660303617408 &  58.0110 &  25.1040 & $ 16.8688\pm  0.0011$ &  $  7.41\pm  0.09$ &  $  3.2156\pm  0.0681$ &  $ 18.40\pm  0.10$ &  $-45.28\pm  0.08$ \\
    64129294866302336 &  56.9757 &  22.6569 & $ 16.8719\pm  0.0011$ &  $  7.33\pm  0.08$ &  $  3.0408\pm  0.0801$ &  $ 21.16\pm  0.10$ &  $-46.78\pm  0.07$ \\
    66497952151148544 &  58.0187 &  24.2442 & $ 16.8739\pm  0.0009$ &  $  7.51\pm  0.08$ &  $  2.9687\pm  0.1258$ &  $ 19.03\pm  0.11$ &  $-44.58\pm  0.07$ \\
    66823132713476480 &  56.8995 &  24.8740 & $ 16.8739\pm  0.0012$ &  $  7.43\pm  0.09$ &  $  3.0793\pm  0.0721$ &  $ 20.36\pm  0.10$ &  $-44.68\pm  0.07$ \\
    66715827250786432 &  56.8834 &  24.1734 & $ 16.8774\pm  0.0018$ &  $  7.49\pm  0.11$ &  $  3.0140\pm  0.0702$ &  $ 20.57\pm  0.16$ &  $-45.74\pm  0.09$ \\
    68162028637205888 &  55.3307 &  23.8615 & $ 16.8822\pm  0.0011$ &  $  7.41\pm  0.09$ &  $  3.1227\pm  0.1639$ &  $ 20.09\pm  0.10$ &  $-43.36\pm  0.07$ \\
    64401389632616960 &  55.3478 &  22.0315 & $ 16.8891\pm  0.0014$ &  $  7.30\pm  0.07$ &  $  3.3004\pm  0.1079$ &  $ 19.50\pm  0.09$ &  $-44.14\pm  0.07$ \\
    71103428400426368 &  55.4711 &  27.0785 & $ 16.8932\pm  0.0013$ &  $  7.35\pm  0.10$ &  $  3.1389\pm  0.0979$ &  $ 20.29\pm  0.10$ &  $-45.68\pm  0.07$ \\
    65223515093523328 &  56.5979 &  24.0307 & $ 16.8941\pm  0.0013$ &  $  7.37\pm  0.09$ &  $  3.0726\pm  0.0801$ &  $ 19.23\pm  0.09$ &  $-44.21\pm  0.08$ \\
    67368834079044224 &  57.8280 &  26.0542 & $ 16.8995\pm  0.0007$ &  $  7.27\pm  0.07$ &  $  3.0912\pm  0.1230$ &  $ 18.95\pm  0.10$ &  $-46.07\pm  0.06$ \\
    64665203703566848 &  55.1801 &  22.8315 & $ 16.9000\pm  0.0010$ &  $  7.38\pm  0.08$ &  $  3.1137\pm  0.1139$ &  $ 20.70\pm  0.10$ &  $-44.36\pm  0.06$ \\
    70495707709395584 &  57.5268 &  26.9717 & $ 16.9179\pm  0.0012$ &  $  7.47\pm  0.08$ &  $  3.0637\pm  0.1420$ &  $ 19.55\pm  0.08$ &  $-45.64\pm  0.06$ \\
    67540495331120128 &  58.9998 &  26.9998 & $ 16.9235\pm  0.0008$ &  $  7.49\pm  0.09$ &  $  3.0710\pm  0.1424$ &  $ 19.04\pm  0.10$ &  $-45.36\pm  0.06$ \\
    66737576965143296 &  56.9070 &  24.4063 & $ 16.9235\pm  0.0013$ &  $  7.34\pm  0.11$ &  $  3.2406\pm  0.0943$ &  $ 20.07\pm  0.15$ &  $-47.77\pm  0.09$ \\
    68600321460320768 &  55.0461 &  25.3906 & $ 16.9254\pm  0.0011$ &  $  7.54\pm  0.08$ &  $  3.0742\pm  0.1075$ &  $ 20.39\pm  0.11$ &  $-45.91\pm  0.07$ \\
    66565778274538624 &  57.5449 &  24.4780 & $ 16.9258\pm  0.0010$ &  $  7.40\pm  0.10$ &  $  3.1714\pm  0.1552$ &  $ 18.49\pm  0.10$ &  $-45.29\pm  0.09$ \\
    68334617603435648 &  55.1088 &  24.5368 & $ 16.9258\pm  0.0010$ &  $  7.03\pm  0.08$ &  $  2.9326\pm  0.0792$ &  $ 19.97\pm  0.09$ &  $-43.83\pm  0.08$ \\
    68660554081641472 &  55.0250 &  25.6723 & $ 16.9285\pm  0.0012$ &  $  7.35\pm  0.07$ &  $  3.0768\pm  0.1059$ &  $ 20.99\pm  0.10$ &  $-45.58\pm  0.07$ \\
    69351219182301184 &  53.5562 &  25.4236 & $ 16.9291\pm  0.0011$ &  $  7.31\pm  0.08$ &  $  3.0932\pm  0.0950$ &  $ 20.97\pm  0.12$ &  $-45.56\pm  0.09$ \\
    64843805623922688 &  55.8549 &  22.8955 & $ 16.9343\pm  0.0012$ &  $  7.53\pm  0.07$ &  $  3.1049\pm  0.1414$ &  $ 20.22\pm  0.09$ &  $-46.16\pm  0.06$ \\
    71056252479453056 &  54.6161 &  26.8569 & $ 16.9379\pm  0.0012$ &  $  7.09\pm  0.10$ &  $  3.1599\pm  0.1545$ &  $ 20.12\pm  0.13$ &  $-45.03\pm  0.09$ \\
    66960743466922624 &  57.5615 &  25.4248 & $ 16.9392\pm  0.0011$ &  $  7.44\pm  0.09$ &  $  3.1632\pm  0.1390$ &  $ 19.42\pm  0.10$ &  $-45.38\pm  0.08$ \\
    66567427541958784 &  57.7292 &  24.5508 & $ 16.9554\pm  0.0008$ &  $  6.97\pm  0.08$ &  $  3.0627\pm  0.1346$ &  $ 17.49\pm  0.10$ &  $-42.37\pm  0.07$ \\
    64951626483855744 &  56.5902 &  23.0668 & $ 16.9563\pm  0.0025$ &  $  7.38\pm  0.14$ &  $  3.3357\pm  0.0970$ &  $ 19.40\pm  0.20$ &  $-45.68\pm  0.12$ \\
    70403589251055488 &  57.6655 &  26.5715 & $ 16.9569\pm  0.0007$ &  $  7.62\pm  0.09$ &  \multicolumn{1}{c}{---} &  $ 19.31\pm  0.09$ &  $-47.13\pm  0.06$ \\
    66885942316710784 &  58.0150 &  25.0203 & $ 16.9571\pm  0.0011$ &  $  7.35\pm  0.08$ &  $  3.0880\pm  0.1446$ &  $ 19.59\pm  0.11$ &  $-46.49\pm  0.07$ \\
    64346276612274816 &  55.6849 &  21.8534 & $ 16.9679\pm  0.0013$ &  $  7.60\pm  0.07$ &  $  3.1351\pm  0.0932$ &  $ 20.81\pm  0.09$ &  $-46.61\pm  0.07$ \\
    64168705486089216 &  57.6160 &  23.0651 & $ 16.9690\pm  0.0008$ &  $  7.25\pm  0.07$ &  $  3.0461\pm  0.1235$ &  $ 18.27\pm  0.08$ &  $-44.10\pm  0.05$ \\
    69834282744302208 &  56.2621 &  25.0887 & $ 16.9738\pm  0.0015$ &  $  7.39\pm  0.08$ &  $  3.1722\pm  0.1089$ &  $ 20.69\pm  0.08$ &  $-45.79\pm  0.06$ \\
    69837134602589952 &  56.2147 &  25.0878 & $ 16.9763\pm  0.0012$ &  $  7.16\pm  0.08$ &  $  3.1792\pm  0.1253$ &  $ 19.55\pm  0.08$ &  $-45.86\pm  0.07$ \\
    66763965244167808 &  57.0898 &  24.5786 & $ 16.9779\pm  0.0015$ &  $  7.30\pm  0.09$ &  $  2.9699\pm  0.0659$ &  $ 18.46\pm  0.10$ &  $-45.79\pm  0.08$ \\
    65169943964429952 &  56.2783 &  23.6141 & $ 16.9888\pm  0.0015$ &  $  7.23\pm  0.09$ &  $  3.4484\pm  0.1089$ &  $ 19.07\pm  0.12$ &  $-44.98\pm  0.08$ \\
    65088275162687104 &  55.7559 &  23.4917 & $ 16.9967\pm  0.0013$ &  $  7.50\pm  0.09$ &  $  3.0465\pm  0.1170$ &  $ 20.33\pm  0.10$ &  $-46.81\pm  0.07$ \\
    66734725106867968 &  56.8144 &  24.3918 & $ 16.9974\pm  0.0015$ &  $  6.95\pm  0.12$ &  $  3.3264\pm  0.1348$ &  $ 20.31\pm  0.15$ &  $-45.22\pm  0.10$ \\
    67381787700522240 &  58.3981 &  26.1188 & $ 17.0038\pm  0.0009$ &  $  7.16\pm  0.10$ &  $  3.3380\pm  0.1450$ &  $ 17.59\pm  0.10$ &  $-45.24\pm  0.06$ \\
    66782931820393216 &  56.7513 &  24.4734 & $ 17.0103\pm  0.0017$ &  $  7.52\pm  0.12$ &  $  3.1241\pm  0.0833$ &  $ 19.24\pm  0.16$ &  $-44.79\pm  0.10$ \\
    68186114813689344 &  55.2517 &  24.2263 & $ 17.0182\pm  0.0010$ &  $  7.25\pm  0.08$ &  $  3.1806\pm  0.1359$ &  $ 20.67\pm  0.11$ &  $-44.92\pm  0.08$ \\
    65173620458875008 &  56.4627 &  23.6213 & $ 17.0189\pm  0.0024$ &  $  7.22\pm  0.11$ &  $  2.7246\pm  0.0390$ &  $ 20.37\pm  0.13$ &  $-44.82\pm  0.11$ \\
    68261053403709312 &  55.5747 &  24.1159 & $ 17.0224\pm  0.0010$ &  $  7.32\pm  0.08$ &  $  3.1170\pm  0.1072$ &  $ 20.99\pm  0.10$ &  $-45.20\pm  0.07$ \\
    68322454256073344 &  56.0457 &  24.8126 & $ 17.0237\pm  0.0013$ &  $  7.34\pm  0.10$ &  $  2.9751\pm  0.0906$ &  $ 19.09\pm  0.14$ &  $-44.40\pm  0.08$ \\
    65202383854448384 &  56.4967 &  23.8129 & $ 17.0395\pm  0.0012$ &  $  7.58\pm  0.10$ &  $  2.7927\pm  0.0839$ &  $ 20.46\pm  0.11$ &  $-46.75\pm  0.10$ \\
    64021714523841280 &  56.8352 &  22.3656 & $ 17.0398\pm  0.0011$ &  $  7.33\pm  0.09$ &  $  3.2313\pm  0.1397$ &  $ 19.47\pm  0.10$ &  $-46.25\pm  0.08$ \\
    64967603762044928 &  56.7897 &  23.4322 & $ 17.0424\pm  0.0012$ &  $  7.31\pm  0.08$ &  $  3.0634\pm  0.1248$ &  $ 20.74\pm  0.09$ &  $-43.90\pm  0.07$ \\
    65393698877913728 &  58.6017 &  22.6889 & $ 17.0431\pm  0.0009$ &  $  7.22\pm  0.08$ &  $  3.1978\pm  0.1112$ &  $ 19.38\pm  0.09$ &  $-45.08\pm  0.06$ \\
    66740497542906368 &  56.8840 &  24.4049 & $ 17.0433\pm  0.0010$ &  $  7.58\pm  0.11$ &  $  3.0123\pm  0.1037$ &  $ 19.45\pm  0.13$ &  $-46.58\pm  0.09$ \\
    64667535869958784 &  55.2271 &  22.9070 & $ 17.0434\pm  0.0013$ &  $  7.20\pm  0.08$ &  $  3.1545\pm  0.1226$ &  $ 19.80\pm  0.10$ &  $-44.31\pm  0.07$ \\
    65963348980559616 &  60.0376 &  24.0569 & $ 17.0456\pm  0.0008$ &  $  7.77\pm  0.09$ &  $  3.0739\pm  0.1335$ &  $ 19.04\pm  0.09$ &  $-48.46\pm  0.06$ \\
    66521179334108928 &  57.1241 &  23.9681 & $ 17.0466\pm  0.0011$ &  $  7.25\pm  0.09$ &  $  3.0934\pm  0.1232$ &  $ 19.51\pm  0.11$ &  $-44.30\pm  0.08$ \\
    68385057699293056 &  55.4463 &  25.0059 & $ 17.0512\pm  0.0013$ &  $  7.51\pm  0.10$ &  $  3.1405\pm  0.0927$ &  $ 21.94\pm  0.14$ &  $-45.31\pm  0.09$ \\
    66728128037119616 &  56.8256 &  24.2308 & $ 17.0565\pm  0.0018$ &  $  7.53\pm  0.13$ &  $  3.3392\pm  0.0637$ &  $ 18.02\pm  0.20$ &  $-46.55\pm  0.12$ \\
    66729674225341696 &  56.8547 &  24.2546 & $ 17.0567\pm  0.0014$ &  $  7.55\pm  0.10$ &  $  3.0546\pm  0.1225$ &  $ 21.09\pm  0.13$ &  $-46.03\pm  0.08$ \\
    67103405099117568 &  59.0660 &  25.4875 & $ 17.0586\pm  0.0014$ &  $  7.34\pm  0.12$ &  $  3.2046\pm  0.0942$ &  $ 17.70\pm  0.14$ &  $-43.36\pm  0.09$ \\
    64059407158605568 &  57.3978 &  22.3905 & $ 17.0587\pm  0.0010$ &  $  7.40\pm  0.09$ &  $  3.0556\pm  0.0984$ &  $ 19.47\pm  0.11$ &  $-45.00\pm  0.07$ \\
    65011962184337664 &  56.9666 &  23.6632 & $ 17.0588\pm  0.0013$ &  $  7.81\pm  0.11$ &  $  3.1216\pm  0.0799$ &  $ 20.61\pm  0.11$ &  $-47.07\pm  0.09$ \\
    65037731987586304 &  55.6849 &  23.1043 & $ 17.0589\pm  0.0013$ &  $  7.65\pm  0.09$ &  $  3.2425\pm  0.1406$ &  $ 20.18\pm  0.09$ &  $-46.43\pm  0.07$ \\
    66468918172339328 &  57.8928 &  23.7970 & $ 17.0619\pm  0.0008$ &  $  7.24\pm  0.08$ &  $  3.0968\pm  0.1849$ &  $ 19.11\pm  0.10$ &  $-45.42\pm  0.06$ \\
    67576332537157888 &  53.1374 &  22.3033 & $ 17.0683\pm  0.0013$ &  $  7.21\pm  0.08$ &  $  3.1384\pm  0.1443$ &  $ 20.76\pm  0.14$ &  $-43.60\pm  0.08$ \\
    68513356962056704 &  54.3779 &  24.8483 & $ 17.0715\pm  0.0012$ &  $  7.65\pm  0.08$ &  $  3.1822\pm  0.1211$ &  $ 22.35\pm  0.12$ &  $-46.41\pm  0.09$ \\
    67368353043627648 &  57.8249 &  26.0227 & $ 17.0772\pm  0.0012$ &  $  7.31\pm  0.10$ &  $  3.2816\pm  0.1165$ &  $ 19.31\pm  0.15$ &  $-43.89\pm  0.08$ \\
    64984951133439232 &  56.5529 &  23.5870 & $ 17.0922\pm  0.0011$ &  $  7.28\pm  0.09$ &  $  3.2279\pm  0.1009$ &  $ 20.86\pm  0.10$ &  $-44.74\pm  0.07$ \\
    68268165869533568 &  55.7358 &  24.2292 & $ 17.0948\pm  0.0011$ &  $  7.54\pm  0.09$ &  $  3.1784\pm  0.1350$ &  $ 19.90\pm  0.09$ &  $-46.99\pm  0.07$ \\
    66469742806047744 &  57.9134 &  23.8549 & $ 17.0951\pm  0.0008$ &  $  7.57\pm  0.09$ &  $  3.3207\pm  0.1378$ &  $ 18.86\pm  0.11$ &  $-46.43\pm  0.07$ \\
    68624613795266432 &  54.6010 &  25.3302 & $ 17.0968\pm  0.0012$ &  $  7.14\pm  0.09$ &  $  3.2256\pm  0.1218$ &  $ 19.26\pm  0.10$ &  $-44.09\pm  0.07$ \\
    68591456647799552 &  55.3529 &  25.3848 & $ 17.0998\pm  0.0013$ &  $  7.11\pm  0.10$ &  $  3.0725\pm  0.1241$ &  $ 19.45\pm  0.14$ &  $-43.17\pm  0.09$ \\
    65053915424355584 &  55.5641 &  23.1918 & $ 17.1049\pm  0.0011$ &  $  7.25\pm  0.10$ &  $  3.2087\pm  0.1505$ &  $ 19.93\pm  0.11$ &  $-45.17\pm  0.08$ \\
    65223583812996864 &  56.6481 &  24.0263 & $ 17.1061\pm  0.0023$ &  $  7.50\pm  0.18$ &  $  3.2614\pm  0.0935$ &  $ 19.07\pm  0.19$ &  $-45.64\pm  0.15$ \\
    65189739470654464 &  56.2709 &  23.7683 & $ 17.1092\pm  0.0012$ &  $  7.50\pm  0.09$ &  $  3.3935\pm  0.1317$ &  $ 20.58\pm  0.10$ &  $-46.43\pm  0.07$ \\
    70433241705178240 &  58.1743 &  26.7695 & $ 17.1106\pm  0.0012$ &  $  7.39\pm  0.08$ &  $  3.1806\pm  0.1427$ &  $ 18.96\pm  0.12$ &  $-47.62\pm  0.09$ \\
    64874454510493440 &  56.3917 &  23.1850 & $ 17.1109\pm  0.0012$ &  $  7.39\pm  0.09$ &  $  3.2422\pm  0.1034$ &  $ 19.87\pm  0.11$ &  $-45.28\pm  0.07$ \\
    64092907903452800 &  57.7756 &  22.6334 & $ 17.1264\pm  0.0009$ &  $  7.50\pm  0.09$ &  $  3.1440\pm  0.1234$ &  $ 20.88\pm  0.11$ &  $-45.91\pm  0.07$ \\
    65267388182879104 &  56.2218 &  24.0183 & $ 17.1340\pm  0.0011$ &  $  7.57\pm  0.10$ &  $  2.9776\pm  0.0709$ &  $ 20.62\pm  0.11$ &  $-44.13\pm  0.10$ \\
    68141408498321280 &  54.6438 &  23.6727 & $ 17.1384\pm  0.0012$ &  $  7.23\pm  0.09$ &  $  3.0782\pm  0.1533$ &  $ 20.46\pm  0.10$ &  $-45.04\pm  0.08$ \\
    63449521800719488 &  55.7740 &  21.0302 & $ 17.1389\pm  0.0010$ &  $  7.66\pm  0.10$ &  $  3.1886\pm  0.1422$ &  $ 19.37\pm  0.12$ &  $-46.28\pm  0.07$ \\
    69911867033651200 &  56.2551 &  25.3514 & $ 17.1406\pm  0.0009$ &  $  7.34\pm  0.09$ &  $  3.1177\pm  0.1605$ &  $ 19.72\pm  0.10$ &  $-46.17\pm  0.08$ \\
    68168419548529920 &  55.3801 &  24.0567 & $ 17.1437\pm  0.0013$ &  $  7.86\pm  0.09$ &  $  3.1697\pm  0.1323$ &  $ 21.79\pm  0.12$ &  $-47.60\pm  0.08$ \\
    65213172812266752 &  56.7428 &  24.0280 & $ 17.1448\pm  0.0012$ &  $  7.45\pm  0.10$ &  $  3.1639\pm  0.1030$ &  $ 19.21\pm  0.12$ &  $-43.36\pm  0.08$ \\
    64653383953596032 &  55.0293 &  22.6464 & $ 17.1475\pm  0.0013$ &  $  7.40\pm  0.10$ &  $  3.1411\pm  0.1183$ &  $ 20.85\pm  0.10$ &  $-45.53\pm  0.08$ \\
    66735446661374976 &  56.7829 &  24.3937 & $ 17.1614\pm  0.0014$ &  $  7.03\pm  0.11$ &  $  3.0484\pm  0.0895$ &  $ 19.50\pm  0.16$ &  $-44.45\pm  0.10$ \\
    66593437863017984 &  58.1854 &  24.3497 & $ 17.1618\pm  0.0011$ &  $  7.34\pm  0.08$ &  $  3.1553\pm  0.1500$ &  $ 18.29\pm  0.11$ &  $-44.60\pm  0.07$ \\
    65200283613608704 &  56.6155 &  23.8125 & $ 17.1620\pm  0.0010$ &  $  7.40\pm  0.11$ &  $  3.3705\pm  0.1060$ &  $ 19.37\pm  0.11$ &  $-43.87\pm  0.08$ \\
    65257187636977536 &  55.6716 &  24.0284 & $ 17.1684\pm  0.0016$ &  $  7.17\pm  0.09$ &  $  3.2553\pm  0.1176$ &  $ 21.02\pm  0.11$ &  $-44.68\pm  0.08$ \\
    66541142342159232 &  57.6769 &  24.2152 & $ 17.1688\pm  0.0010$ &  $  7.33\pm  0.10$ &  $  3.0610\pm  0.1342$ &  $ 19.76\pm  0.10$ &  $-44.79\pm  0.07$ \\
    65269935099961600 &  56.4138 &  24.1389 & $ 17.1697\pm  0.0010$ &  $  7.26\pm  0.09$ &  $  3.0797\pm  0.1091$ &  $ 19.60\pm  0.10$ &  $-45.79\pm  0.07$ \\
    65699569269925888 &  58.5114 &  23.5835 & $ 17.1711\pm  0.0010$ &  $  7.41\pm  0.11$ &  $  3.2016\pm  0.1515$ &  $ 18.72\pm  0.13$ &  $-46.11\pm  0.09$ \\
    66490977124308480 &  57.9752 &  24.0474 & $ 17.1763\pm  0.0025$ &  $  6.89\pm  0.14$ &  \multicolumn{1}{c}{---} &  $ 19.48\pm  0.15$ &  $-43.63\pm  0.11$ \\
    68120418994061312 &  54.9214 &  23.4730 & $ 17.1771\pm  0.0015$ &  $  7.27\pm  0.08$ &  $  3.2481\pm  0.1186$ &  $ 20.79\pm  0.10$ &  $-44.54\pm  0.08$ \\
    70175474946486784 &  55.0446 &  25.8248 & $ 17.1806\pm  0.0010$ &  $  7.08\pm  0.09$ &  $  3.0962\pm  0.1207$ &  $ 18.87\pm  0.10$ &  $-43.41\pm  0.08$ \\
    68142374866825216 &  54.6426 &  23.7185 & $ 17.1834\pm  0.0010$ &  $  7.48\pm  0.09$ &  $  3.2663\pm  0.0925$ &  $ 21.01\pm  0.11$ &  $-46.69\pm  0.09$ \\
    65544538129847936 &  59.3306 &  23.4603 & $ 17.1848\pm  0.0008$ &  $  7.14\pm  0.09$ &  $  3.1073\pm  0.1342$ &  $ 18.18\pm  0.10$ &  $-43.72\pm  0.06$ \\
    64232271000313472 &  55.1576 &  21.4061 & $ 17.1850\pm  0.0011$ &  $  7.17\pm  0.11$ &  $  3.3437\pm  0.1102$ &  $ 19.85\pm  0.11$ &  $-44.28\pm  0.07$ \\
    66788253282520192 &  56.5891 &  24.5644 & $ 17.1850\pm  0.0015$ &  $  7.18\pm  0.11$ &  $  3.2691\pm  0.1203$ &  $ 19.25\pm  0.16$ &  $-44.22\pm  0.09$ \\
    67899520235887616 &  53.1576 &  23.4329 & $ 17.1886\pm  0.0015$ &  $  7.27\pm  0.09$ &  $  3.2414\pm  0.1283$ &  $ 21.10\pm  0.14$ &  $-44.38\pm  0.09$ \\
    65772789871345024 &  59.5083 &  23.8983 & $ 17.1907\pm  0.0010$ &  $  7.49\pm  0.09$ &  $  3.2179\pm  0.1382$ &  $ 19.00\pm  0.11$ &  $-47.27\pm  0.06$ \\
    66791624833561856 &  56.9352 &  24.6153 & $ 17.1915\pm  0.0013$ &  $  7.37\pm  0.10$ &  $  2.9639\pm  0.1147$ &  $ 20.03\pm  0.12$ &  $-43.50\pm  0.10$ \\
    66728265476081408 &  56.7306 &  24.1878 & $ 17.1924\pm  0.0014$ &  $  7.23\pm  0.15$ &  $  3.5799\pm  0.0982$ &  $ 20.39\pm  0.17$ &  $-44.02\pm  0.12$ \\
    64896101146708224 &  57.2112 &  23.0749 & $ 17.1941\pm  0.0013$ &  $  7.77\pm  0.08$ &  $  3.2383\pm  0.1317$ &  $ 20.95\pm  0.10$ &  $-48.33\pm  0.07$ \\
    65280552259109760 &  56.3048 &  24.2564 & $ 17.1974\pm  0.0013$ &  $  7.83\pm  0.12$ &  $  3.1227\pm  0.1045$ &  $ 22.40\pm  0.13$ &  $-46.54\pm  0.09$ \\
    67667935599570432 &  53.4576 &  22.9387 & $ 17.2012\pm  0.0011$ &  $  7.23\pm  0.08$ &  $  3.0366\pm  0.1577$ &  $ 20.60\pm  0.10$ &  $-44.50\pm  0.07$ \\
    69992371901046400 &  57.4943 &  25.8960 & $ 17.2030\pm  0.0008$ &  $  7.55\pm  0.09$ &  $  3.1735\pm  0.1158$ &  $ 21.59\pm  0.11$ &  $-46.68\pm  0.07$ \\
    68606918530067072 &  55.1358 &  25.4778 & $ 17.2128\pm  0.0015$ &  $  7.44\pm  0.10$ &  $  3.1731\pm  0.1045$ &  $ 20.17\pm  0.13$ &  $-46.17\pm  0.09$ \\
    64981863053470592 &  56.5937 &  23.4854 & $ 17.2197\pm  0.0016$ &  $  7.15\pm  0.09$ &  $  3.3249\pm  0.1740$ &  $ 19.86\pm  0.10$ &  $-44.83\pm  0.07$ \\
    58259414601023744 &  54.2953 &  21.2026 & $ 17.2201\pm  0.0017$ &  $  7.45\pm  0.09$ &  $  3.1985\pm  0.1265$ &  $ 21.39\pm  0.11$ &  $-44.71\pm  0.09$ \\
    70123003329050880 &  55.9337 &  25.6636 & $ 17.2204\pm  0.0012$ &  $  7.66\pm  0.13$ &  $  3.1162\pm  0.1518$ &  $ 20.67\pm  0.13$ &  $-45.99\pm  0.10$ \\
    66800244832257280 &  56.5238 &  24.6137 & $ 17.2244\pm  0.0019$ &  $  7.35\pm  0.10$ &  $  3.1212\pm  0.0749$ &  $ 21.36\pm  0.13$ &  $-45.16\pm  0.09$ \\
    68262973252098304 &  55.4707 &  24.1234 & $ 17.2258\pm  0.0014$ &  $  7.27\pm  0.11$ &  $  3.0911\pm  0.1095$ &  $ 19.99\pm  0.15$ &  $-46.08\pm  0.09$ \\
    66470567439742208 &  58.0780 &  23.8767 & $ 17.2305\pm  0.0011$ &  $  7.52\pm  0.10$ &  $  3.1836\pm  0.1434$ &  $ 18.48\pm  0.11$ &  $-45.77\pm  0.07$ \\
    64900739711320960 &  56.9159 &  23.0011 & $ 17.2318\pm  0.0012$ &  $  7.46\pm  0.10$ &  $  3.0772\pm  0.0782$ &  $ 18.69\pm  0.13$ &  $-45.01\pm  0.08$ \\
    67832346947351424 &  54.0462 &  23.8063 & $ 17.2400\pm  0.0017$ &  $  7.32\pm  0.09$ &  $  3.2489\pm  0.1227$ &  $ 21.51\pm  0.13$ &  $-44.74\pm  0.08$ \\
    64909153549943296 &  57.0997 &  23.1355 & $ 17.2428\pm  0.0013$ &  $  7.44\pm  0.09$ &  $  3.1105\pm  0.1126$ &  $ 18.03\pm  0.11$ &  $-46.28\pm  0.07$ \\
    68356367317952128 &  55.1657 &  24.7356 & $ 17.2434\pm  0.0012$ &  $  7.66\pm  0.10$ &  $  3.1731\pm  0.0978$ &  $ 20.52\pm  0.12$ &  $-46.59\pm  0.09$ \\
    65349684053273600 &  59.6425 &  22.6696 & $ 17.2535\pm  0.0012$ &  $  7.39\pm  0.11$ &  $  3.3039\pm  0.1379$ &  $ 19.17\pm  0.14$ &  $-45.36\pm  0.07$ \\
    68145776480904064 &  54.9522 &  23.7676 & $ 17.2554\pm  0.0012$ &  $  7.64\pm  0.10$ &  $  3.2274\pm  0.0947$ &  $ 20.93\pm  0.10$ &  $-46.91\pm  0.07$ \\
    65807218329068544 &  58.8934 &  23.9744 & $ 17.2578\pm  0.0010$ &  $  7.10\pm  0.09$ &  $  3.1803\pm  0.1762$ &  $ 18.51\pm  0.11$ &  $-43.29\pm  0.07$ \\
    69864313154046592 &  56.3152 &  25.2897 & $ 17.2718\pm  0.0048$ &  $  7.36\pm  0.14$ &  $  1.7594\pm  0.0100$ &  $ 19.15\pm  0.15$ &  $-47.95\pm  0.11$ \\
    66714177981308800 &  56.8747 &  24.0969 & $ 17.2827\pm  0.0051$ &  $  7.31\pm  0.16$ &  $  1.6540\pm  0.0149$ &  $ 19.55\pm  0.21$ &  $-44.04\pm  0.15$ \\
    64804360644343424 &  56.6684 &  22.8442 & $ 17.2844\pm  0.0013$ &  $  7.50\pm  0.11$ &  $  3.1541\pm  0.0930$ &  $ 20.18\pm  0.12$ &  $-46.93\pm  0.09$ \\
    65147438335354624 &  55.3951 &  23.6375 & $ 17.2869\pm  0.0011$ &  $  7.35\pm  0.10$ &  $  3.0945\pm  0.1114$ &  $ 20.70\pm  0.11$ &  $-45.87\pm  0.08$ \\
    66765855029760768 &  57.1891 &  24.6238 & $ 17.2897\pm  0.0010$ &  $  7.25\pm  0.13$ &  $  3.2268\pm  0.1244$ &  $ 18.35\pm  0.13$ &  $-47.15\pm  0.11$ \\
    65042439271761280 &  55.4445 &  23.0220 & $ 17.2908\pm  0.0015$ &  $  7.38\pm  0.09$ &  $  3.2461\pm  0.1133$ &  $ 21.82\pm  0.12$ &  $-45.57\pm  0.09$ \\
    65229184450247296 &  56.5191 &  24.1654 & $ 17.2912\pm  0.0010$ &  $  7.50\pm  0.10$ &  $  3.2111\pm  0.1410$ &  $ 18.94\pm  0.12$ &  $-44.62\pm  0.08$ \\
    66628995894842624 &  58.6044 &  24.7120 & $ 17.2938\pm  0.0063$ &  $  7.60\pm  0.46$ &  $  3.4331\pm  0.1259$ &  $ 20.33\pm  0.52$ &  $-46.12\pm  0.34$ \\
    65011481147922560 &  56.7755 &  23.7554 & $ 17.2944\pm  0.0013$ &  $  7.14\pm  0.11$ &  $  3.1274\pm  0.0922$ &  $ 18.27\pm  0.11$ &  $-43.56\pm  0.08$ \\
    64574352259640192 &  54.4224 &  22.2885 & $ 17.2962\pm  0.0013$ &  $  7.42\pm  0.12$ &  $  3.3530\pm  0.1171$ &  $ 20.24\pm  0.13$ &  $-44.98\pm  0.10$ \\
    65175480179315840 &  56.3647 &  23.6323 & $ 17.2975\pm  0.0012$ &  $  7.57\pm  0.10$ &  $  3.0939\pm  0.0920$ &  $ 20.97\pm  0.11$ &  $-45.66\pm  0.08$ \\
    66111886130402944 &  61.1903 &  24.6884 & $ 17.2985\pm  0.0014$ &  $  7.36\pm  0.12$ &  \multicolumn{1}{c}{---} &  $ 16.00\pm  0.14$ &  $-46.12\pm  0.10$ \\
    65226092073881856 &  56.7249 &  24.1324 & $ 17.3031\pm  0.0013$ &  $  7.12\pm  0.11$ &  $  2.8261\pm  0.0636$ &  $ 19.31\pm  0.14$ &  $-44.32\pm  0.09$ \\
    68367190635351936 &  55.6301 &  24.8225 & $ 17.3055\pm  0.0011$ &  $  7.38\pm  0.09$ &  $  3.2110\pm  0.1624$ &  $ 20.14\pm  0.11$ &  $-45.81\pm  0.08$ \\
    63989691247627776 &  56.4131 &  22.0729 & $ 17.3064\pm  0.0014$ &  $  7.60\pm  0.11$ &  $  3.2858\pm  0.1443$ &  $ 20.30\pm  0.14$ &  $-45.66\pm  0.10$ \\
    64915754917051520 &  57.3568 &  23.0471 & $ 17.3106\pm  0.0016$ &  $  7.54\pm  0.09$ &  $  3.1745\pm  0.1163$ &  $ 21.64\pm  0.10$ &  $-46.67\pm  0.07$ \\
    70356580830628864 &  56.0206 &  26.9695 & $ 17.3151\pm  0.0012$ &  $  7.47\pm  0.10$ &  $  3.2658\pm  0.1811$ &  $ 20.59\pm  0.13$ &  $-45.55\pm  0.08$ \\
    68298093201624960 &  55.8358 &  24.4429 & $ 17.3233\pm  0.0016$ &  $  7.58\pm  0.11$ &  $  3.2673\pm  0.1326$ &  $ 21.34\pm  0.11$ &  $-45.45\pm  0.08$ \\
    68254765570883712 &  54.6907 &  24.4676 & $ 17.3235\pm  0.0013$ &  $  7.34\pm  0.11$ &  $  3.2182\pm  0.1461$ &  $ 20.49\pm  0.13$ &  $-46.14\pm  0.09$ \\
    69930764889482752 &  56.1046 &  25.5676 & $ 17.3238\pm  0.0019$ &  $  7.32\pm  0.12$ &  $  3.4583\pm  0.1113$ &  $ 20.87\pm  0.13$ &  $-46.76\pm  0.09$ \\
    64818203322590208 &  55.8644 &  22.6279 & $ 17.3265\pm  0.0017$ &  $  7.74\pm  0.11$ &  $  3.1690\pm  0.0913$ &  $ 21.29\pm  0.13$ &  $-48.16\pm  0.09$ \\
    68828225308044288 &  52.7971 &  24.2322 & $ 17.3285\pm  0.0014$ &  $  7.64\pm  0.11$ &  $  3.1752\pm  0.1713$ &  $ 22.44\pm  0.12$ &  $-45.87\pm  0.10$ \\
    70044456967585280 &  56.5421 &  26.0024 & $ 17.3328\pm  0.0016$ &  $  7.08\pm  0.10$ &  $  3.1882\pm  0.1159$ &  $ 19.89\pm  0.12$ &  $-45.07\pm  0.09$ \\
    64734709159049600 &  54.9306 &  23.2069 & $ 17.3392\pm  0.0013$ &  $  7.24\pm  0.11$ &  $  3.0979\pm  0.1307$ &  $ 20.62\pm  0.13$ &  $-43.00\pm  0.09$ \\
    64946025846426752 &  57.2033 &  23.4132 & $ 17.3475\pm  0.0012$ &  $  7.36\pm  0.09$ &  $  3.2199\pm  0.1283$ &  $ 19.20\pm  0.11$ &  $-47.02\pm  0.08$ \\
    68556508497159936 &  55.0077 &  25.0720 & $ 17.3492\pm  0.0033$ &  $  7.26\pm  0.17$ &  $  3.4976\pm  0.1336$ &  $ 20.46\pm  0.18$ &  $-46.09\pm  0.12$ \\
    64974574492213248 &  56.4287 &  23.3366 & $ 17.3637\pm  0.0013$ &  $  7.49\pm  0.10$ &  $  3.2475\pm  0.1220$ &  $ 21.41\pm  0.13$ &  $-45.05\pm  0.08$ \\
    65280036863012864 &  56.4879 &  24.3501 & $ 17.3746\pm  0.0014$ &  $  7.11\pm  0.13$ &  $  3.3147\pm  0.0769$ &  $ 19.18\pm  0.17$ &  $-43.78\pm  0.10$ \\
    65561473183104640 &  59.9965 &  23.6845 & $ 17.3767\pm  0.0014$ &  $  7.37\pm  0.11$ &  $  3.2325\pm  0.1723$ &  $ 18.24\pm  0.15$ &  $-44.88\pm  0.08$ \\
    65263612908043392 &  55.8698 &  24.1516 & $ 17.3772\pm  0.0012$ &  $  7.60\pm  0.10$ &  $  3.2572\pm  0.1206$ &  $ 20.97\pm  0.10$ &  $-45.98\pm  0.08$ \\
    68014964661425280 &  53.8179 &  23.7992 & $ 17.3782\pm  0.0015$ &  $  7.42\pm  0.10$ &  $  3.3748\pm  0.1297$ &  $ 21.21\pm  0.12$ &  $-46.59\pm  0.08$ \\
    65254576296865152 &  55.6853 &  23.9708 & $ 17.3788\pm  0.0016$ &  $  7.30\pm  0.09$ &  $  3.1482\pm  0.1219$ &  $ 19.71\pm  0.12$ &  $-45.07\pm  0.08$ \\
    65019246448775424 &  57.0245 &  23.8834 & $ 17.3789\pm  0.0012$ &  $  7.39\pm  0.11$ &  $  3.1116\pm  0.1093$ &  $ 20.18\pm  0.13$ &  $-43.47\pm  0.08$ \\
    65008010814357248 &  56.6800 &  23.6226 & $ 17.3815\pm  0.0011$ &  $  7.33\pm  0.10$ &  $  3.1402\pm  0.1162$ &  $ 19.03\pm  0.11$ &  $-44.73\pm  0.09$ \\
    64933759417767424 &  57.1842 &  23.2605 & $ 17.3853\pm  0.0131$ &  $  7.47\pm  0.17$ &  $  0.9156\pm  0.0050$ &  $ 17.14\pm  0.23$ &  $-42.41\pm  0.17$ \\
    71151841271691904 &  55.3900 &  27.1638 & $ 17.3985\pm  0.0013$ &  $  7.50\pm  0.14$ &  $  3.4323\pm  0.0959$ &  $ 20.87\pm  0.15$ &  $-46.43\pm  0.11$ \\
    64117784354039040 &  57.6050 &  22.6754 & $ 17.3992\pm  0.0013$ &  $  6.98\pm  0.12$ &  $  3.2050\pm  0.0920$ &  $ 17.91\pm  0.15$ &  $-43.82\pm  0.09$ \\
    64990792288875264 &  56.9002 &  23.4739 & $ 17.4047\pm  0.0013$ &  $  7.55\pm  0.10$ &  $  3.1786\pm  0.1568$ &  $ 19.30\pm  0.11$ &  $-46.09\pm  0.09$ \\
    68468203969427200 &  54.4480 &  24.8960 & $ 17.4058\pm  0.0012$ &  $  7.03\pm  0.09$ &  $  3.2277\pm  0.1248$ &  $ 19.98\pm  0.11$ &  $-43.85\pm  0.09$ \\
    64588753286083328 &  53.9435 &  22.4137 & $ 17.4060\pm  0.0013$ &  $  7.10\pm  0.12$ &  $  3.2268\pm  0.1445$ &  $ 20.77\pm  0.14$ &  $-44.56\pm  0.11$ \\
    68449757086421760 &  54.7258 &  24.7042 & $ 17.4073\pm  0.0014$ &  $  7.86\pm  0.10$ &  $  3.4549\pm  0.0927$ &  $ 21.82\pm  0.12$ &  $-46.97\pm  0.09$ \\
    69898294936767488 &  55.6540 &  25.2325 & $ 17.4101\pm  0.0015$ &  $  7.34\pm  0.13$ &  $  3.2176\pm  0.1402$ &  $ 19.84\pm  0.14$ &  $-44.48\pm  0.10$ \\
    66719194505127168 &  57.1480 &  24.2007 & $ 17.4130\pm  0.0018$ &  $  7.21\pm  0.12$ &  $  3.2321\pm  0.1022$ &  $ 20.72\pm  0.19$ &  $-45.72\pm  0.10$ \\
    65216363971331072 &  56.4125 &  23.9501 & $ 17.4208\pm  0.0014$ &  $  7.63\pm  0.10$ &  $  3.1693\pm  0.0843$ &  $ 19.58\pm  0.11$ &  $-46.71\pm  0.08$ \\
    69838131035001856 &  56.1341 &  25.1366 & $ 17.4249\pm  0.0010$ &  $  7.66\pm  0.10$ &  $  3.1728\pm  0.1040$ &  $ 21.46\pm  0.11$ &  $-48.07\pm  0.08$ \\
    68584034944338560 &  55.3780 &  25.1977 & $ 17.4269\pm  0.0022$ &  $  7.05\pm  0.14$ &  $  3.2168\pm  0.0470$ &  $ 20.27\pm  0.18$ &  $-44.67\pm  0.11$ \\
    65467778474649856 &  59.6292 &  23.0701 & $ 17.4316\pm  0.0011$ &  $  7.49\pm  0.11$ &  $  3.4310\pm  0.1832$ &  $ 17.93\pm  0.13$ &  $-45.94\pm  0.09$ \\
    66915560410893440 &  58.0332 &  25.4650 & $ 17.4383\pm  0.0011$ &  $  6.95\pm  0.11$ &  $  3.2934\pm  0.1727$ &  $ 17.67\pm  0.12$ &  $-42.96\pm  0.08$ \\
    66850517426494208 &  57.6702 &  24.6672 & $ 17.4397\pm  0.0011$ &  $  7.22\pm  0.12$ &  $  3.0729\pm  0.1171$ &  $ 19.46\pm  0.16$ &  $-44.38\pm  0.10$ \\
    65264506261240448 &  55.8380 &  24.1857 & $ 17.4450\pm  0.0011$ &  $  7.54\pm  0.10$ &  $  3.1229\pm  0.1507$ &  $ 19.33\pm  0.10$ &  $-45.38\pm  0.07$ \\
    65263097511969792 &  55.7986 &  24.1144 & $ 17.4513\pm  0.0014$ &  $  7.29\pm  0.11$ &  $  3.3752\pm  0.1297$ &  $ 20.26\pm  0.13$ &  $-45.77\pm  0.09$ \\
    69912309413652864 &  56.2878 &  25.3748 & $ 17.4514\pm  0.0015$ &  $  7.41\pm  0.13$ &  $  3.7334\pm  0.1263$ &  $ 20.70\pm  0.13$ &  $-47.17\pm  0.10$ \\
    65206674525036672 &  56.7516 &  23.8799 & $ 17.4521\pm  0.0013$ &  $  7.26\pm  0.12$ &  $  3.6359\pm  0.0977$ &  $ 19.58\pm  0.14$ &  $-45.50\pm  0.09$ \\
    64966916567283456 &  56.7305 &  23.3802 & $ 17.4539\pm  0.0018$ &  $  7.29\pm  0.12$ &  $  3.1990\pm  0.1432$ &  $ 18.86\pm  0.14$ &  $-45.67\pm  0.10$ \\
    68381793524163968 &  55.4161 &  24.8749 & $ 17.4623\pm  0.0016$ &  $  7.48\pm  0.12$ &  $  3.2758\pm  0.1328$ &  $ 21.26\pm  0.15$ &  $-46.41\pm  0.10$ \\
    68559738312482048 &  54.8198 &  24.9606 & $ 17.4644\pm  0.0015$ &  $  7.31\pm  0.12$ &  $  3.4465\pm  0.1750$ &  $ 20.23\pm  0.13$ &  $-42.69\pm  0.10$ \\
    66808839062339712 &  56.6867 &  24.7494 & $ 17.4649\pm  0.0014$ &  $  7.38\pm  0.10$ &  $  3.2633\pm  0.1258$ &  $ 20.17\pm  0.11$ &  $-44.18\pm  0.09$ \\
    65225469302220800 &  56.7144 &  24.1043 & $ 17.4696\pm  0.0018$ &  $  7.42\pm  0.14$ &  $  3.2574\pm  0.0972$ &  $ 21.45\pm  0.18$ &  $-45.22\pm  0.12$ \\
    70024356520465664 &  56.6347 &  25.8570 & $ 17.4768\pm  0.0022$ &  $  7.38\pm  0.20$ &  $  3.3127\pm  0.1183$ &  $ 21.48\pm  0.23$ &  $-46.61\pm  0.19$ \\
    66757746131459200 &  57.5360 &  24.6715 & $ 17.4772\pm  0.0009$ &  $  7.31\pm  0.11$ &  $  3.1725\pm  0.1644$ &  $ 19.46\pm  0.13$ &  $-46.86\pm  0.08$ \\
    67278158729741696 &  58.2450 &  25.4385 & $ 17.4818\pm  0.0010$ &  $  7.57\pm  0.12$ &  $  3.0576\pm  0.1134$ &  $ 18.05\pm  0.14$ &  $-46.66\pm  0.10$ \\
    66717987616472704 &  56.9861 &  24.2587 & $ 17.4945\pm  0.0015$ &  $  7.43\pm  0.12$ &  $  3.2398\pm  0.0872$ &  $ 20.51\pm  0.16$ &  $-44.72\pm  0.09$ \\
    69585140280997888 &  52.8242 &  26.0285 & $ 17.4964\pm  0.0019$ &  $  7.33\pm  0.15$ &  \multicolumn{1}{c}{---} &  $ 21.77\pm  0.18$ &  $-44.68\pm  0.17$ \\
    66445038154189952 &  57.7996 &  23.7452 & $ 17.5128\pm  0.0009$ &  $  7.36\pm  0.12$ &  $  3.1789\pm  0.1617$ &  $ 18.66\pm  0.16$ &  $-45.62\pm  0.08$ \\
    64928674178659968 &  57.3841 &  23.2715 & $ 17.5135\pm  0.0012$ &  $  7.35\pm  0.10$ &  $  3.1949\pm  0.1442$ &  $ 20.45\pm  0.11$ &  $-44.87\pm  0.08$ \\
    66982458821495424 &  57.6718 &  25.6583 & $ 17.5147\pm  0.0008$ &  $  7.55\pm  0.12$ &  $  3.2241\pm  0.1578$ &  $ 20.20\pm  0.14$ &  $-47.39\pm  0.12$ \\
    67724697887107200 &  54.1601 &  23.1455 & $ 17.5164\pm  0.0022$ &  $  7.49\pm  0.13$ &  $  3.3112\pm  0.1187$ &  $ 20.14\pm  0.13$ &  $-44.89\pm  0.09$ \\
    66880307319457408 &  57.6848 &  25.1179 & $ 17.5170\pm  0.0013$ &  $  7.10\pm  0.15$ &  $  3.6059\pm  0.1598$ &  $ 18.83\pm  0.20$ &  $-44.74\pm  0.10$ \\
    64430939007563520 &  55.5443 &  22.3014 & $ 17.5206\pm  0.0017$ &  $  7.59\pm  0.14$ &  $  3.3550\pm  0.1365$ &  $ 21.56\pm  0.14$ &  $-49.05\pm  0.10$ \\
    70215705904150272 &  55.2981 &  26.2718 & $ 17.5299\pm  0.0013$ &  $  7.13\pm  0.11$ &  $  3.2153\pm  0.1262$ &  $ 19.35\pm  0.14$ &  $-44.35\pm  0.10$ \\
    63937700667501184 &  57.2624 &  21.9129 & $ 17.5306\pm  0.0013$ &  $  7.74\pm  0.12$ &  $  3.3087\pm  0.0998$ &  $ 20.13\pm  0.14$ &  $-48.43\pm  0.10$ \\
    68268303308484224 &  55.7553 &  24.2477 & $ 17.5342\pm  0.0013$ &  $  7.47\pm  0.11$ &  $  3.2894\pm  0.1405$ &  $ 19.28\pm  0.11$ &  $-45.75\pm  0.09$ \\
    64927368508592512 &  57.5209 &  23.3046 & $ 17.5344\pm  0.0012$ &  $  7.37\pm  0.12$ &  $  3.2162\pm  0.1524$ &  $ 19.02\pm  0.13$ &  $-46.85\pm  0.09$ \\
    66441323003146112 &  57.7637 &  23.5832 & $ 17.5357\pm  0.0011$ &  $  7.26\pm  0.12$ &  $  3.2468\pm  0.1694$ &  $ 17.98\pm  0.15$ &  $-44.83\pm  0.09$ \\
    69824730737081600 &  56.0471 &  24.8761 & $ 17.5378\pm  0.0015$ &  $  7.30\pm  0.12$ &  $  3.2501\pm  0.1091$ &  $ 21.31\pm  0.15$ &  $-44.48\pm  0.10$ \\
    66728089380491648 &  56.7960 &  24.2308 & $ 17.5421\pm  0.0015$ &  $  7.22\pm  0.14$ &  $  3.0740\pm  0.1128$ &  $ 19.51\pm  0.23$ &  $-45.79\pm  0.12$ \\
    71042641727187968 &  54.8149 &  26.8009 & $ 17.5429\pm  0.0017$ &  $  7.73\pm  0.14$ &  $  3.2932\pm  0.1608$ &  $ 21.60\pm  0.16$ &  $-48.27\pm  0.12$ \\
    68319529381881344 &  55.8746 &  24.6564 & $ 17.5508\pm  0.0012$ &  $  7.58\pm  0.13$ &  $  3.2488\pm  0.1040$ &  $ 20.78\pm  0.15$ &  $-48.25\pm  0.10$ \\
    66728089380492160 &  56.7995 &  24.2314 & $ 17.5514\pm  0.0023$ &  $  7.19\pm  0.16$ &  $  3.3816\pm  0.0770$ &  $ 19.07\pm  0.24$ &  $-43.30\pm  0.14$ \\
    70241033326866944 &  56.4951 &  26.3337 & $ 17.5515\pm  0.0023$ &  $  7.27\pm  0.16$ &  $  3.4922\pm  0.1312$ &  $ 20.00\pm  0.16$ &  $-44.53\pm  0.12$ \\
    63824901943723392 &  58.0183 &  21.7607 & $ 17.5523\pm  0.0011$ &  $  7.36\pm  0.10$ &  $  3.3073\pm  0.1933$ &  $ 18.18\pm  0.13$ &  $-44.52\pm  0.07$ \\
    66728128034922624 &  56.8257 &  24.2306 & $ 17.5569\pm  0.0022$ &  $  7.65\pm  0.15$ &  \multicolumn{1}{c}{---} &  $ 19.73\pm  0.21$ &  $-46.55\pm  0.13$ \\
    65007942094880640 &  56.6871 &  23.6186 & $ 17.5574\pm  0.0016$ &  $  6.98\pm  0.11$ &  $  3.5812\pm  0.1038$ &  $ 17.61\pm  0.12$ &  $-42.46\pm  0.09$ \\
    66562342296619520 &  57.7392 &  24.4122 & $ 17.5594\pm  0.0022$ &  $  7.91\pm  0.17$ &  $  3.4984\pm  0.1444$ &  $ 19.05\pm  0.19$ &  $-46.65\pm  0.13$ \\
    64160940185240064 &  57.5734 &  22.9329 & $ 17.5633\pm  0.0011$ &  $  7.17\pm  0.11$ &  $  3.4513\pm  0.1747$ &  $ 18.97\pm  0.12$ &  $-42.77\pm  0.08$ \\
    66876596467931776 &  57.4931 &  25.1057 & $ 17.5685\pm  0.0012$ &  $  7.53\pm  0.12$ &  $  3.2862\pm  0.1632$ &  $ 19.41\pm  0.17$ &  $-47.92\pm  0.09$ \\
    64057895330132224 &  57.3565 &  22.3122 & $ 17.5744\pm  0.0015$ &  $  7.12\pm  0.15$ &  $  3.2433\pm  0.1035$ &  $ 19.56\pm  0.16$ &  $-44.43\pm  0.11$ \\
    67304959325424768 &  58.2804 &  25.7892 & $ 17.5768\pm  0.0010$ &  $  7.44\pm  0.11$ &  $  3.3794\pm  0.1794$ &  $ 20.01\pm  0.14$ &  $-46.61\pm  0.08$ \\
    65431185353051776 &  58.7307 &  22.9943 & $ 17.5819\pm  0.0013$ &  $  7.29\pm  0.14$ &  $  3.3476\pm  0.1045$ &  $ 19.49\pm  0.16$ &  $-44.63\pm  0.09$ \\
    66824472743376768 &  57.1638 &  24.8387 & $ 17.5827\pm  0.0012$ &  $  7.10\pm  0.14$ &  $  3.2789\pm  0.1308$ &  $ 18.35\pm  0.15$ &  $-44.77\pm  0.12$ \\
    64032503481665280 &  56.8437 &  22.5196 & $ 17.5883\pm  0.0015$ &  $  7.41\pm  0.14$ &  $  3.3904\pm  0.0875$ &  $ 20.57\pm  0.15$ &  $-45.52\pm  0.12$ \\
    66791483097102464 &  56.9099 &  24.5998 & $ 17.5927\pm  0.0012$ &  $  7.09\pm  0.10$ &  $  3.2623\pm  0.1601$ &  $ 19.55\pm  0.12$ &  $-43.38\pm  0.09$ \\
    70180216590377600 &  54.9911 &  25.9248 & $ 17.5929\pm  0.0020$ &  $  7.67\pm  0.11$ &  $  3.3875\pm  0.1703$ &  $ 21.07\pm  0.12$ &  $-47.35\pm  0.10$ \\
    65688539793220480 &  57.9649 &  23.5802 & $ 17.5954\pm  0.0009$ &  $  7.33\pm  0.11$ &  $  3.2382\pm  0.1613$ &  $ 20.05\pm  0.15$ &  $-47.21\pm  0.08$ \\
    68283421593270400 &  55.3436 &  24.3975 & $ 17.5957\pm  0.0016$ &  $  7.42\pm  0.13$ &  $  3.4148\pm  0.1186$ &  $ 20.12\pm  0.16$ &  $-45.75\pm  0.12$ \\
    51750748145042176 &  58.7651 &  21.5192 & $ 17.5996\pm  0.0010$ &  $  7.73\pm  0.12$ &  $  3.3179\pm  0.1339$ &  $ 20.84\pm  0.13$ &  $-49.02\pm  0.08$ \\
    66167411464494848 &  59.7348 &  24.3088 & $ 17.6010\pm  0.0024$ &  $  7.34\pm  0.12$ &  \multicolumn{1}{c}{---} &  $ 19.82\pm  0.14$ &  $-44.95\pm  0.12$ \\
    68192093408157568 &  54.3795 &  23.7685 & $ 17.6121\pm  0.0013$ &  $  7.08\pm  0.12$ &  $  3.1624\pm  0.1369$ &  $ 20.39\pm  0.18$ &  $-42.64\pm  0.13$ \\
    64157023175179776 &  57.8325 &  23.0676 & $ 17.6160\pm  0.0017$ &  $  7.37\pm  0.13$ &  $  3.3113\pm  0.1432$ &  $ 19.23\pm  0.13$ &  $-43.41\pm  0.09$ \\
    66729635568719872 &  56.8433 &  24.2384 & $ 17.6175\pm  0.0014$ &  $  7.50\pm  0.14$ &  $  3.4564\pm  0.0845$ &  $ 20.21\pm  0.18$ &  $-44.32\pm  0.11$ \\
    69806039039416832 &  56.2774 &  24.6784 & $ 17.6223\pm  0.0019$ &  $  7.53\pm  0.11$ &  $  3.4046\pm  0.0841$ &  $ 20.24\pm  0.15$ &  $-44.81\pm  0.09$ \\
    68282837477714816 &  55.4118 &  24.3857 & $ 17.6336\pm  0.0013$ &  $  7.25\pm  0.11$ &  $  3.2447\pm  0.1422$ &  $ 20.67\pm  0.12$ &  $-44.70\pm  0.09$ \\
    70934649068656896 &  54.9882 &  26.1165 & $ 17.6383\pm  0.0022$ &  $  7.51\pm  0.17$ &  $  3.4252\pm  0.0844$ &  $ 21.16\pm  0.16$ &  $-48.51\pm  0.10$ \\
    65156891560085504 &  55.6096 &  23.8606 & $ 17.6418\pm  0.0015$ &  $  7.24\pm  0.11$ &  $  3.3022\pm  0.1255$ &  $ 21.48\pm  0.14$ &  $-44.35\pm  0.09$ \\
    66801795315987584 &  56.5124 &  24.6820 & $ 17.6483\pm  0.0024$ &  $  6.92\pm  0.19$ &  $  3.6343\pm  0.0982$ &  $ 18.97\pm  0.23$ &  $-44.09\pm  0.17$ \\
    66750358787789056 &  57.1779 &  24.4552 & $ 17.6495\pm  0.0011$ &  $  7.94\pm  0.11$ &  $  3.2463\pm  0.1259$ &  $ 19.43\pm  0.12$ &  $-47.82\pm  0.08$ \\
    65304604076598784 &  59.1686 &  22.1461 & $ 17.6504\pm  0.0012$ &  $  7.32\pm  0.11$ &  $  3.4313\pm  0.1327$ &  $ 19.02\pm  0.13$ &  $-46.01\pm  0.09$ \\
    69486733990130048 &  53.6732 &  26.1574 & $ 17.6537\pm  0.0020$ &  $  7.28\pm  0.15$ &  $  3.4567\pm  0.1068$ &  $ 21.29\pm  0.18$ &  $-44.54\pm  0.12$ \\
    64925444363253632 &  57.4215 &  23.2497 & $ 17.6579\pm  0.0025$ &  $  7.66\pm  0.20$ &  $  3.6086\pm  0.1385$ &  $ 21.22\pm  0.21$ &  $-44.60\pm  0.15$ \\
    70426782074435584 &  57.7713 &  26.6141 & $ 17.6656\pm  0.0010$ &  $  7.19\pm  0.15$ &  $  3.2588\pm  0.1759$ &  $ 18.30\pm  0.15$ &  $-43.63\pm  0.11$ \\
    64950625753906176 &  56.5809 &  23.0153 & $ 17.6790\pm  0.0025$ &  $  7.34\pm  0.22$ &  $  3.7104\pm  0.1378$ &  $ 18.79\pm  0.26$ &  $-44.41\pm  0.18$ \\
    66771764904729984 &  57.3386 &  24.6945 & $ 17.6834\pm  0.0011$ &  $  7.37\pm  0.12$ &  $  3.1411\pm  0.1194$ &  $ 19.56\pm  0.14$ &  $-44.66\pm  0.08$ \\
    68232603539842944 &  54.9801 &  24.2149 & $ 17.6866\pm  0.0014$ &  $  7.80\pm  0.13$ &  $  3.4656\pm  0.1206$ &  $ 21.62\pm  0.18$ &  $-47.12\pm  0.14$ \\
    65155856471318912 &  55.6903 &  23.8228 & $ 17.6869\pm  0.0015$ &  $  7.09\pm  0.12$ &  $  3.4975\pm  0.1114$ &  $ 21.16\pm  0.15$ &  $-45.69\pm  0.10$ \\
    68261946756899456 &  55.6416 &  24.1834 & $ 17.6883\pm  0.0017$ &  $  7.49\pm  0.12$ &  $  3.3667\pm  0.1078$ &  $ 21.32\pm  0.14$ &  $-43.94\pm  0.10$ \\
    66525096340629504 &  57.3202 &  24.0164 & $ 17.6899\pm  0.0024$ &  $  7.25\pm  0.20$ &  \multicolumn{1}{c}{---} &  $ 17.88\pm  0.23$ &  $-45.20\pm  0.12$ \\
    66716136489019008 &  56.8729 &  24.2053 & $ 17.6907\pm  0.0017$ &  $  7.39\pm  0.15$ &  $  3.0472\pm  0.0303$ &  $ 19.20\pm  0.20$ &  $-44.77\pm  0.12$ \\
    68458514523905408 &  54.3925 &  24.7041 & $ 17.6934\pm  0.0014$ &  $  7.19\pm  0.11$ &  $  3.2443\pm  0.1613$ &  $ 20.08\pm  0.15$ &  $-44.22\pm  0.11$ \\
    66453181412027392 &  57.4902 &  23.7243 & $ 17.6991\pm  0.0020$ &  $  7.23\pm  0.12$ &  $  3.4091\pm  0.1388$ &  $ 19.10\pm  0.15$ &  $-45.25\pm  0.09$ \\
    64942001460286080 &  57.3152 &  23.3802 & $ 17.7043\pm  0.0013$ &  $  7.44\pm  0.13$ &  $  3.3387\pm  0.1638$ &  $ 20.16\pm  0.16$ &  $-46.22\pm  0.11$ \\
    66431775295228288 &  57.6757 &  23.4924 & $ 17.7134\pm  0.0010$ &  $  7.62\pm  0.12$ &  $  3.3473\pm  0.1326$ &  $ 21.07\pm  0.16$ &  $-45.95\pm  0.09$ \\
    68232191222851456 &  55.0297 &  24.2175 & $ 17.7172\pm  0.0019$ &  $  7.33\pm  0.12$ &  $  3.2341\pm  0.1122$ &  $ 21.00\pm  0.15$ &  $-46.72\pm  0.11$ \\
    70847512772943488 &  57.8662 &  27.9820 & $ 17.7182\pm  0.0012$ &  $  7.54\pm  0.11$ &  $  3.3528\pm  0.1625$ &  $ 19.97\pm  0.15$ &  $-49.05\pm  0.10$ \\
    65283094877491200 &  56.4865 &  24.3687 & $ 17.7274\pm  0.0022$ &  $  7.31\pm  0.14$ &  $  2.6659\pm  0.0521$ &  $ 20.47\pm  0.20$ &  $-44.50\pm  0.12$ \\
    69894962042148096 &  55.6756 &  25.1967 & $ 17.7309\pm  0.0019$ &  $  7.53\pm  0.13$ &  $  3.4320\pm  0.1448$ &  $ 20.80\pm  0.17$ &  $-47.21\pm  0.11$ \\
    64453685154291968 &  55.4378 &  22.4670 & $ 17.7331\pm  0.0017$ &  $  7.49\pm  0.14$ &  $  3.3466\pm  0.1295$ &  $ 20.48\pm  0.16$ &  $-45.34\pm  0.10$ \\
    70010303387697024 &  57.4014 &  26.0377 & $ 17.7513\pm  0.0013$ &  $  7.40\pm  0.14$ &  $  3.5321\pm  0.1374$ &  $ 20.39\pm  0.18$ &  $-45.00\pm  0.12$ \\
    65265674492422784 &  55.9314 &  24.2138 & $ 17.7579\pm  0.0013$ &  $  7.43\pm  0.13$ &  $  3.2676\pm  0.1335$ &  $ 20.93\pm  0.14$ &  $-45.14\pm  0.10$ \\
    64453887017111808 &  55.4568 &  22.4934 & $ 17.7597\pm  0.0014$ &  $  7.38\pm  0.14$ &  $  3.3796\pm  0.1525$ &  $ 21.21\pm  0.18$ &  $-46.05\pm  0.11$ \\
    66522137109124096 &  57.0425 &  23.9888 & $ 17.7649\pm  0.0014$ &  $  7.16\pm  0.12$ &  $  3.3512\pm  0.1187$ &  $ 20.40\pm  0.16$ &  $-46.03\pm  0.10$ \\
    66460225158376192 &  57.5526 &  23.8134 & $ 17.7706\pm  0.0011$ &  $  7.44\pm  0.13$ &  $  3.4067\pm  0.1494$ &  $ 19.49\pm  0.19$ &  $-46.44\pm  0.09$ \\
    65298208867376384 &  56.1575 &  24.4273 & $ 17.7707\pm  0.0014$ &  $  7.19\pm  0.15$ &  $  3.3193\pm  0.0966$ &  $ 20.05\pm  0.17$ &  $-43.73\pm  0.12$ \\
    68145707761492608 &  54.9612 &  23.7644 & $ 17.7782\pm  0.0013$ &  $  7.11\pm  0.15$ &  $  3.3081\pm  0.1204$ &  $ 20.35\pm  0.16$ &  $-43.55\pm  0.12$ \\
    66767843597097856 &  56.9975 &  24.5935 & $ 17.7793\pm  0.0017$ &  $  7.36\pm  0.14$ &  $  3.3149\pm  0.1235$ &  $ 19.79\pm  0.14$ &  $-45.69\pm  0.14$ \\
    65162492198224768 &  56.2851 &  23.4168 & $ 17.7804\pm  0.0020$ &  $  7.46\pm  0.14$ &  $  3.2431\pm  0.0981$ &  $ 20.62\pm  0.19$ &  $-46.41\pm  0.11$ \\
    64988803720689408 &  57.0858 &  23.5169 & $ 17.7831\pm  0.0018$ &  $  7.21\pm  0.16$ &  $  3.3267\pm  0.1485$ &  $ 19.38\pm  0.18$ &  $-44.94\pm  0.14$ \\
    65042645428743680 &  55.4541 &  23.0564 & $ 17.7864\pm  0.0019$ &  $  7.55\pm  0.18$ &  $  3.4956\pm  0.0898$ &  $ 20.47\pm  0.24$ &  $-45.70\pm  0.15$ \\
    66551686483467904 &  57.4982 &  24.1959 & $ 17.7956\pm  0.0013$ &  $  7.21\pm  0.12$ &  $  3.3513\pm  0.1206$ &  $ 19.93\pm  0.15$ &  $-43.62\pm  0.10$ \\
    64024081049308800 &  56.6692 &  22.3675 & $ 17.7956\pm  0.0015$ &  $  7.39\pm  0.15$ &  $  3.4698\pm  0.1294$ &  $ 19.24\pm  0.17$ &  $-44.28\pm  0.12$ \\
    63995562466405760 &  56.7092 &  22.2116 & $ 17.8072\pm  0.0013$ &  $  7.07\pm  0.14$ &  $  3.4893\pm  0.1388$ &  $ 20.74\pm  0.16$ &  $-44.14\pm  0.11$ \\
    65168844452782208 &  56.3185 &  23.5670 & $ 17.8201\pm  0.0017$ &  $  7.09\pm  0.13$ &  $  3.3733\pm  0.1089$ &  $ 19.65\pm  0.17$ &  $-44.80\pm  0.10$ \\
    71108440625265280 &  55.9122 &  27.0169 & $ 17.8310\pm  0.0015$ &  $  7.47\pm  0.14$ &  $  3.4504\pm  0.1656$ &  $ 20.95\pm  0.19$ &  $-45.77\pm  0.13$ \\
    64997187496822912 &  57.2548 &  23.6375 & $ 17.8392\pm  0.0014$ &  $  7.41\pm  0.15$ &  $  3.2331\pm  0.1145$ &  $ 19.65\pm  0.17$ &  $-45.61\pm  0.12$ \\
    70091259227969920 &  55.6599 &  25.4788 & $ 17.8434\pm  0.0013$ &  $  7.23\pm  0.13$ &  $  3.4304\pm  0.1460$ &  $ 20.46\pm  0.14$ &  $-44.29\pm  0.12$ \\
    65244435877629824 &  56.1164 &  23.9998 & $ 17.8474\pm  0.0016$ &  $  7.23\pm  0.14$ &  $  3.2905\pm  0.1204$ &  $ 19.09\pm  0.14$ &  $-45.10\pm  0.11$ \\
    68284104491279872 &  55.5563 &  24.3137 & $ 17.8492\pm  0.0017$ &  $  7.23\pm  0.13$ &  $  3.4578\pm  0.1586$ &  $ 18.71\pm  0.15$ &  $-45.29\pm  0.12$ \\
    65232066371441792 &  55.9156 &  23.6922 & $ 17.8540\pm  0.0017$ &  $  7.24\pm  0.14$ &  $  3.3115\pm  0.1537$ &  $ 19.97\pm  0.19$ &  $-45.53\pm  0.13$ \\
    64438184617001472 &  55.7344 &  22.3772 & $ 17.8550\pm  0.0019$ &  $  7.09\pm  0.20$ &  $  3.7244\pm  0.1565$ &  $ 20.68\pm  0.24$ &  $-45.90\pm  0.14$ \\
    63589743893287936 &  56.5671 &  21.6860 & $ 17.8556\pm  0.0014$ &  $  7.55\pm  0.19$ &  $  3.2953\pm  0.1419$ &  $ 20.55\pm  0.20$ &  $-44.10\pm  0.13$ \\
    66729021390315904 &  56.7893 &  24.2595 & $ 17.8590\pm  0.0021$ &  $  7.83\pm  0.20$ &  $  3.2570\pm  0.0703$ &  $ 18.71\pm  0.26$ &  $-44.98\pm  0.17$ \\
    53212205256173824 &  59.8722 &  21.6654 & $ 17.8635\pm  0.0011$ &  $  7.17\pm  0.13$ &  $  3.2933\pm  0.1566$ &  $ 17.96\pm  0.14$ &  $-43.03\pm  0.09$ \\
    66894772769437952 &  58.1759 &  25.1782 & $ 17.8750\pm  0.0011$ &  $  7.49\pm  0.15$ &  $  3.3454\pm  0.1764$ &  $ 18.54\pm  0.15$ &  $-45.57\pm  0.12$ \\
    63692475216749312 &  57.3052 &  21.3668 & $ 17.8767\pm  0.0016$ &  $  7.20\pm  0.17$ &  $  3.2887\pm  0.0997$ &  $ 19.93\pm  0.22$ &  $-45.53\pm  0.13$ \\
    65003612767943040 &  56.7599 &  23.5432 & $ 17.8981\pm  0.0014$ &  $  7.58\pm  0.12$ &  $  3.6698\pm  0.1279$ &  $ 20.17\pm  0.15$ &  $-47.10\pm  0.11$ \\
    63786625195137664 &  58.2676 &  21.8898 & $ 17.9045\pm  0.0013$ &  $  7.64\pm  0.16$ &  $  3.4545\pm  0.1910$ &  $ 19.88\pm  0.19$ &  $-47.96\pm  0.12$ \\
    65228772133391488 &  56.4914 &  24.1445 & $ 17.9169\pm  0.0014$ &  $  7.56\pm  0.14$ &  $  3.3296\pm  0.1178$ &  $ 20.64\pm  0.16$ &  $-47.50\pm  0.11$ \\
    63889085934846208 &  58.4723 &  22.5103 & $ 17.9237\pm  0.0013$ &  $  7.64\pm  0.14$ &  $  3.3859\pm  0.1603$ &  $ 20.75\pm  0.15$ &  $-47.27\pm  0.10$ \\
    65264673762670080 &  55.8061 &  24.1835 & $ 17.9254\pm  0.0013$ &  $  7.84\pm  0.13$ &  $  3.2962\pm  0.1608$ &  $ 20.25\pm  0.13$ &  $-45.90\pm  0.10$ \\
    67988615037924096 &  53.6483 &  23.6453 & $ 17.9265\pm  0.0020$ &  $  7.51\pm  0.19$ &  $  3.4051\pm  0.1561$ &  $ 20.43\pm  0.23$ &  $-45.13\pm  0.17$ \\
    64952068862923520 &  56.5892 &  23.0857 & $ 17.9310\pm  0.0020$ &  $  7.08\pm  0.17$ &  $  3.3816\pm  0.1101$ &  $ 18.17\pm  0.22$ &  $-45.36\pm  0.15$ \\
    68605058807852928 &  55.2673 &  25.5070 & $ 17.9363\pm  0.0018$ &  $  7.04\pm  0.14$ &  $  3.3526\pm  0.1270$ &  $ 19.96\pm  0.17$ &  $-45.81\pm  0.13$ \\
    68581694185489920 &  55.2470 &  25.1986 & $ 17.9394\pm  0.0021$ &  $  7.31\pm  0.18$ &  $  3.4785\pm  0.1410$ &  $ 21.12\pm  0.22$ &  $-45.97\pm  0.14$ \\
    64921389914137984 &  57.2491 &  23.2019 & $ 17.9613\pm  0.0045$ &  $  7.36\pm  0.24$ &  $  3.7842\pm  0.1860$ &  $ 21.47\pm  0.26$ &  $-43.40\pm  0.19$ \\
    70176265220466048 &  55.0497 &  25.8755 & $ 17.9776\pm  0.0019$ &  $  7.04\pm  0.15$ &  $  3.3076\pm  0.1275$ &  $ 19.67\pm  0.16$ &  $-43.16\pm  0.13$ \\
    66473728535654784 &  58.1846 &  23.9040 & $ 17.9819\pm  0.0012$ &  $  7.47\pm  0.15$ &  $  3.4128\pm  0.1875$ &  $ 17.72\pm  0.16$ &  $-44.79\pm  0.11$ \\
    68156290560900480 &  55.2719 &  23.8374 & $ 17.9839\pm  0.0018$ &  $  7.60\pm  0.21$ &  $  3.4947\pm  0.1405$ &  $ 21.34\pm  0.22$ &  $-45.29\pm  0.18$ \\
    64950488315122560 &  56.6293 &  23.0262 & $ 17.9917\pm  0.0018$ &  $  6.91\pm  0.18$ &  $  3.2927\pm  0.1077$ &  $ 18.40\pm  0.24$ &  $-44.56\pm  0.17$ \\
    66532174450470656 &  57.3881 &  24.2178 & $ 17.9946\pm  0.0014$ &  $  7.39\pm  0.15$ &  $  3.4823\pm  0.1328$ &  $ 20.98\pm  0.18$ &  $-47.48\pm  0.14$ \\
    65814979333012352 &  58.6172 &  23.9432 & $ 18.0082\pm  0.0018$ &  $  7.35\pm  0.17$ &  $  3.4443\pm  0.1700$ &  $ 19.16\pm  0.20$ &  $-45.28\pm  0.14$ \\
    65719463557799424 &  58.4502 &  23.8192 & $ 18.0192\pm  0.0013$ &  $  7.86\pm  0.18$ &  $  3.5919\pm  0.1568$ &  $ 20.06\pm  0.18$ &  $-46.89\pm  0.13$ \\
    65215058301202816 &  56.4455 &  23.8833 & $ 18.0355\pm  0.0021$ &  $  7.46\pm  0.17$ &  $  3.0619\pm  0.1037$ &  $ 20.74\pm  0.17$ &  $-46.27\pm  0.12$ \\
    63923205154013312 &  56.9208 &  21.8179 & $ 18.0406\pm  0.0021$ &  $  7.72\pm  0.17$ &  $  3.3765\pm  0.1601$ &  $ 20.97\pm  0.22$ &  $-46.98\pm  0.13$ \\
    71205133225715328 &  55.6039 &  27.7042 & $ 18.0412\pm  0.0019$ &  $  7.17\pm  0.16$ &  $  3.1433\pm  0.0846$ &  $ 18.51\pm  0.19$ &  $-41.90\pm  0.15$ \\
    69877468638718720 &  55.8663 &  25.0279 & $ 18.0523\pm  0.0017$ &  $  7.45\pm  0.15$ &  $  3.8538\pm  0.1387$ &  $ 18.00\pm  0.20$ &  $-45.17\pm  0.14$ \\
    70087612798384384 &  55.5148 &  25.3215 & $ 18.0606\pm  0.0018$ &  $  7.53\pm  0.18$ &  $  3.8822\pm  0.1612$ &  $ 18.99\pm  0.21$ &  $-47.14\pm  0.16$ \\
    66831172892327680 &  57.1692 &  25.0220 & $ 18.0745\pm  0.0017$ &  $  7.13\pm  0.15$ &  $  3.6694\pm  0.1393$ &  $ 19.99\pm  0.21$ &  $-44.09\pm  0.12$ \\
    63410622280810368 &  55.2129 &  20.6880 & $ 18.0770\pm  0.0024$ &  $  7.48\pm  0.16$ &  $  3.5184\pm  0.1537$ &  $ 19.56\pm  0.22$ &  $-45.21\pm  0.16$ \\
    65204342359530112 &  56.5598 &  23.8506 & $ 18.0853\pm  0.0019$ &  $  7.27\pm  0.17$ &  $  3.8449\pm  0.0809$ &  $ 18.42\pm  0.17$ &  $-44.31\pm  0.13$ \\
    66624357329718400 &  58.6631 &  24.5983 & $ 18.0863\pm  0.0016$ &  $  7.51\pm  0.16$ &  $  3.5286\pm  0.1606$ &  $ 19.71\pm  0.20$ &  $-45.14\pm  0.12$ \\
    65190838982357760 &  56.4122 &  23.8154 & $ 18.0869\pm  0.0032$ &  $  7.44\pm  0.16$ &  $  3.3417\pm  0.0720$ &  $ 18.93\pm  0.18$ &  $-44.77\pm  0.14$ \\
    65801205374896128 &  58.6000 &  23.8662 & $ 18.0896\pm  0.0015$ &  $  7.75\pm  0.20$ &  $  3.3269\pm  0.1204$ &  $ 18.98\pm  0.22$ &  $-47.25\pm  0.15$ \\
    66803616382830592 &  56.3530 &  24.6461 & $ 18.0928\pm  0.0020$ &  $  7.30\pm  0.20$ &  $  3.1999\pm  0.1028$ &  $ 18.79\pm  0.28$ &  $-45.50\pm  0.17$ \\
    66786951909028736 &  56.6006 &  24.5034 & $ 18.1018\pm  0.0016$ &  $  7.52\pm  0.15$ &  $  3.0771\pm  0.0976$ &  $ 21.75\pm  0.22$ &  $-44.94\pm  0.13$ \\
    65221586651685248 &  56.4905 &  24.0512 & $ 18.1212\pm  0.0016$ &  $  7.15\pm  0.19$ &  $  3.0860\pm  0.0851$ &  $ 18.22\pm  0.20$ &  $-44.80\pm  0.14$ \\
    65294807253267328 &  56.1923 &  24.3840 & $ 18.1213\pm  0.0018$ &  $  7.30\pm  0.18$ &  $  3.1618\pm  0.1274$ &  $ 19.56\pm  0.21$ &  $-45.40\pm  0.16$ \\
    65029550073165184 &  55.7357 &  22.8548 & $ 18.1338\pm  0.0018$ &  $  7.42\pm  0.15$ &  $  3.4208\pm  0.1504$ &  $ 19.87\pm  0.20$ &  $-43.85\pm  0.15$ \\
    66785504503382528 &  56.4630 &  24.4362 & $ 18.1339\pm  0.0041$ &  $  7.21\pm  0.21$ &  $  2.7649\pm  0.0983$ &  $ 18.43\pm  0.31$ &  $-46.41\pm  0.17$ \\
    65707673870040832 &  58.2159 &  23.5632 & $ 18.1374\pm  0.0016$ &  $  7.86\pm  0.18$ &  $  3.5025\pm  0.1532$ &  $ 20.34\pm  0.24$ &  $-47.41\pm  0.13$ \\
    65128506120036352 &  55.6418 &  23.4143 & $ 18.1486\pm  0.0016$ &  $  7.12\pm  0.21$ &  $  3.5555\pm  0.1685$ &  $ 19.03\pm  0.19$ &  $-45.31\pm  0.14$ \\
    64745841713292160 &  56.2433 &  22.1916 & $ 18.1499\pm  0.0024$ &  $  7.11\pm  0.20$ &  $  3.4671\pm  0.1741$ &  $ 19.05\pm  0.26$ &  $-44.41\pm  0.17$ \\
    65641634452663296 &  58.5047 &  23.3279 & $ 18.1590\pm  0.0015$ &  $  6.98\pm  0.17$ &  $  3.6114\pm  0.1581$ &  $ 18.08\pm  0.23$ &  $-42.81\pm  0.13$ \\
    64007244778181248 &  56.9362 &  22.2121 & $ 18.1596\pm  0.0020$ &  $  7.27\pm  0.16$ &  $  3.3576\pm  0.1476$ &  $ 19.74\pm  0.18$ &  $-44.91\pm  0.14$ \\
    64971722633920768 &  56.4582 &  23.3290 & $ 18.1614\pm  0.0023$ &  $  7.24\pm  0.18$ &  $  3.7836\pm  0.1438$ &  $ 19.14\pm  0.26$ &  $-45.61\pm  0.16$ \\
    64433924008996224 &  55.7772 &  22.2969 & $ 18.1690\pm  0.0021$ &  $  7.32\pm  0.19$ &  $  3.4811\pm  0.1408$ &  $ 21.34\pm  0.22$ &  $-45.52\pm  0.13$ \\
    64387439578878208 &  55.1992 &  21.7226 & $ 18.1698\pm  0.0021$ &  $  7.24\pm  0.20$ &  $  3.3247\pm  0.0907$ &  $ 20.92\pm  0.23$ &  $-45.34\pm  0.16$ \\
    65217605216685568 &  56.4560 &  23.9515 & $ 18.1792\pm  0.0016$ &  $  7.72\pm  0.19$ &  $  3.1556\pm  0.0973$ &  $ 20.44\pm  0.20$ &  $-47.82\pm  0.14$ \\
    65064837524605312 &  56.0924 &  23.1817 & $ 18.1819\pm  0.0022$ &  $  7.16\pm  0.22$ &  $  3.6248\pm  0.1376$ &  $ 19.29\pm  0.23$ &  $-43.28\pm  0.17$ \\
    65217222966811264 &  56.5773 &  23.9839 & $ 18.1875\pm  0.0024$ &  $  7.59\pm  0.22$ &  $  2.9879\pm  0.0739$ &  $ 19.04\pm  0.23$ &  $-43.88\pm  0.19$ \\
    70230652389756928 &  56.3390 &  26.0903 & $ 18.2111\pm  0.0018$ &  $  7.37\pm  0.15$ &  $  3.5836\pm  0.1654$ &  $ 20.16\pm  0.18$ &  $-46.41\pm  0.12$ \\
    69823940463098112 &  56.1133 &  24.8450 & $ 18.2444\pm  0.0017$ &  $  7.50\pm  0.17$ &  $  3.1904\pm  0.0794$ &  $ 20.83\pm  0.21$ &  $-47.79\pm  0.14$ \\
    65268075377736832 &  56.2910 &  24.0756 & $ 18.2490\pm  0.0020$ &  $  7.85\pm  0.22$ &  $  2.9212\pm  0.0701$ &  $ 20.14\pm  0.21$ &  $-45.20\pm  0.16$ \\
    64986325522809728 &  57.0208 &  23.4036 & $ 18.2679\pm  0.0019$ &  $  7.45\pm  0.18$ &  $  3.2330\pm  0.1079$ &  $ 19.84\pm  0.21$ &  $-47.14\pm  0.18$ \\
    70376097161725952 &  57.7175 &  26.1944 & $ 18.2726\pm  0.0016$ &  $  7.21\pm  0.19$ &  $  3.6186\pm  0.2270$ &  $ 19.00\pm  0.26$ &  $-45.63\pm  0.14$ \\
    65677506019076224 &  57.6795 &  23.3320 & $ 18.2797\pm  0.0013$ &  $  7.27\pm  0.17$ &  $  3.3798\pm  0.1705$ &  $ 19.15\pm  0.20$ &  $-45.52\pm  0.13$ \\
    70453303494018432 &  57.4507 &  26.6297 & $ 18.2862\pm  0.0017$ &  $  7.63\pm  0.18$ &  $  3.4555\pm  0.1631$ &  $ 19.29\pm  0.20$ &  $-46.37\pm  0.13$ \\
    63940208928422656 &  57.4239 &  21.9385 & $ 18.2868\pm  0.0016$ &  $  7.69\pm  0.18$ &  $  3.4041\pm  0.1331$ &  $ 18.50\pm  0.21$ &  $-45.13\pm  0.15$ \\
    64993579724240896 &  56.8748 &  23.5540 & $ 18.2880\pm  0.0018$ &  $  7.07\pm  0.18$ &  $  3.4374\pm  0.1856$ &  $ 18.65\pm  0.19$ &  $-45.25\pm  0.15$ \\
    65242271214003456 &  56.0821 &  23.8959 & $ 18.2969\pm  0.0084$ &  $  7.84\pm  0.39$ &  $  3.7333\pm  0.1064$ &  $ 20.58\pm  0.44$ &  $-45.06\pm  0.32$ \\
    65217326044027392 &  56.5253 &  23.9718 & $ 18.2997\pm  0.0019$ &  $  7.80\pm  0.20$ &  $  2.5998\pm  0.0953$ &  $ 19.12\pm  0.21$ &  $-45.66\pm  0.15$ \\
    65212206443054464 &  56.8050 &  24.0124 & $ 18.3244\pm  0.0024$ &  $  7.21\pm  0.25$ &  $  3.0289\pm  0.0720$ &  $ 19.83\pm  0.28$ &  $-44.44\pm  0.19$ \\
    64764189813713408 &  56.1230 &  22.4234 & $ 18.3270\pm  0.0020$ &  $  7.70\pm  0.18$ &  $  3.3427\pm  0.1509$ &  $ 20.06\pm  0.21$ &  $-46.42\pm  0.16$ \\
    65697267166874240 &  58.2902 &  23.5631 & $ 18.3404\pm  0.0015$ &  $  7.78\pm  0.18$ &  $  3.5662\pm  0.1548$ &  $ 19.81\pm  0.22$ &  $-47.12\pm  0.15$ \\
    66941635153934848 &  57.1515 &  25.2613 & $ 18.3468\pm  0.0018$ &  $  7.42\pm  0.18$ &  $  3.4137\pm  0.1450$ &  $ 19.44\pm  0.24$ &  $-45.49\pm  0.14$ \\
    67793309988387456 &  53.8282 &  23.4390 & $ 18.3562\pm  0.0018$ &  $  7.29\pm  0.22$ &  $  3.6250\pm  0.1411$ &  $ 21.42\pm  0.22$ &  $-45.14\pm  0.17$ \\
    63478654562505344 &  56.1660 &  20.9116 & $ 18.3724\pm  0.0021$ &  $  7.51\pm  0.23$ &  $  3.5029\pm  0.0951$ &  $ 20.60\pm  0.27$ &  $-47.92\pm  0.17$ \\
    67662330666441088 &  53.5808 &  22.8116 & $ 18.3791\pm  0.0018$ &  $  7.23\pm  0.18$ &  $  3.5191\pm  0.1270$ &  $ 20.55\pm  0.21$ &  $-44.18\pm  0.16$ \\
    66730601936067072 &  56.8429 &  24.2831 & $ 18.3833\pm  0.0022$ &  $  7.49\pm  0.21$ &  $  3.5736\pm  0.1220$ &  $ 20.72\pm  0.29$ &  $-47.50\pm  0.17$ \\
    65195404530870144 &  56.3027 &  23.8957 & $ 18.3840\pm  0.0022$ &  $  7.44\pm  0.20$ &  $  3.2893\pm  0.1040$ &  $ 19.70\pm  0.22$ &  $-45.38\pm  0.16$ \\
    65561099523771264 &  59.9854 &  23.6708 & $ 18.4223\pm  0.0017$ &  $  7.27\pm  0.20$ &  $  3.4480\pm  0.1352$ &  $ 17.38\pm  0.27$ &  $-44.28\pm  0.15$ \\
    66515196441155712 &  57.4685 &  24.0618 & $ 18.4307\pm  0.0016$ &  $  7.27\pm  0.20$ &  $  3.5397\pm  0.1583$ &  $ 19.95\pm  0.24$ &  $-44.74\pm  0.16$ \\
    67044198973423744 &  59.2180 &  25.1679 & $ 18.4318\pm  0.0015$ &  $  7.74\pm  0.18$ &  $  3.4989\pm  0.1351$ &  $ 19.10\pm  0.25$ &  $-46.94\pm  0.14$ \\
    51460756250025088 &  59.2716 &  20.7378 & $ 18.4483\pm  0.0013$ &  $  7.27\pm  0.19$ &  $  3.4261\pm  0.1867$ &  $ 17.87\pm  0.22$ &  $-44.37\pm  0.16$ \\
    65011476851589632 &  56.7742 &  23.7595 & $ 18.4520\pm  0.0018$ &  $  7.36\pm  0.20$ &  $  3.3401\pm  0.1298$ &  $ 18.99\pm  0.21$ &  $-44.53\pm  0.16$ \\
    64094041774819328 &  57.7145 &  22.6659 & $ 18.4577\pm  0.0018$ &  $  7.31\pm  0.21$ &  $  3.6202\pm  0.1567$ &  $ 18.17\pm  0.27$ &  $-45.34\pm  0.18$ \\
    66623605713181184 &  58.5017 &  24.5804 & $ 18.4580\pm  0.0021$ &  $  7.66\pm  0.21$ &  $  3.5716\pm  0.1580$ &  $ 18.51\pm  0.26$ &  $-45.63\pm  0.15$ \\
    68364643718417280 &  55.4987 &  24.7049 & $ 18.4682\pm  0.0022$ &  $  6.99\pm  0.22$ &  $  3.4309\pm  0.1611$ &  $ 18.19\pm  0.24$ &  $-41.18\pm  0.16$ \\
    65209079706818176 &  56.7945 &  23.9711 & $ 18.4829\pm  0.0026$ &  $  7.67\pm  0.28$ &  $  3.5176\pm  0.1090$ &  $ 21.07\pm  0.31$ &  $-44.30\pm  0.21$ \\
    64163242287720448 &  57.4218 &  22.9445 & $ 18.5054\pm  0.0018$ &  $  7.35\pm  0.19$ &  $  3.7012\pm  0.1902$ &  $ 19.51\pm  0.23$ &  $-44.86\pm  0.15$ \\
    66765855029900288 &  57.1863 &  24.6230 & $ 18.5073\pm  0.0022$ &  $  6.97\pm  0.30$ &  $  3.3674\pm  0.1316$ &  $ 20.05\pm  0.28$ &  $-45.13\pm  0.25$ \\
    66783099321711360 &  56.7287 &  24.4665 & $ 18.5083\pm  0.0026$ &  $  7.10\pm  0.20$ &  $  2.9429\pm  0.1071$ &  $ 20.78\pm  0.27$ &  $-45.95\pm  0.18$ \\
    65032745528876032 &  55.8441 &  23.0155 & $ 18.5163\pm  0.0024$ &  $  7.26\pm  0.24$ &  $  3.7325\pm  0.1686$ &  $ 21.36\pm  0.26$ &  $-46.74\pm  0.17$ \\
    53296592774129920 &  59.4558 &  22.1418 & $ 18.5402\pm  0.0017$ &  $  7.34\pm  0.23$ &  $  3.6547\pm  0.1867$ &  $ 19.27\pm  0.23$ &  $-47.21\pm  0.16$ \\
    66722660540945408 &  57.2319 &  24.3610 & $ 18.5499\pm  0.0017$ &  $  7.32\pm  0.18$ &  $  3.7240\pm  0.2224$ &  $ 19.27\pm  0.23$ &  $-44.91\pm  0.15$ \\
    63507860340462208 &  56.5931 &  21.0888 & $ 18.5602\pm  0.0024$ &  $  7.59\pm  0.27$ &  $  3.6595\pm  0.1768$ &  $ 20.47\pm  0.28$ &  $-46.55\pm  0.19$ \\
    66728501697350016 &  56.7578 &  24.2243 & $ 18.5673\pm  0.0024$ &  $  7.38\pm  0.29$ &  $  3.3201\pm  0.1234$ &  $ 18.83\pm  0.39$ &  $-43.80\pm  0.24$ \\
    70387057918968064 &  57.5666 &  26.1935 & $ 18.5788\pm  0.0019$ &  $  7.40\pm  0.22$ &  $  3.5772\pm  0.1878$ &  $ 20.35\pm  0.30$ &  $-45.79\pm  0.16$ \\
    64822017259193600 &  56.1067 &  22.6687 & $ 18.5800\pm  0.0023$ &  $  7.29\pm  0.18$ &  $  3.5607\pm  0.1314$ &  $ 19.39\pm  0.21$ &  $-43.84\pm  0.16$ \\
    65119469509073152 &  55.1645 &  23.4429 & $ 18.5852\pm  0.0021$ &  $  7.56\pm  0.23$ &  $  3.2689\pm  0.0992$ &  $ 21.12\pm  0.25$ &  $-44.36\pm  0.17$ \\
    68263145050803840 &  55.5016 &  24.1701 & $ 18.5875\pm  0.0021$ &  $  7.05\pm  0.22$ &  $  3.7866\pm  0.2187$ &  $ 21.14\pm  0.29$ &  $-45.91\pm  0.21$ \\
    68161921261591808 &  55.4268 &  23.9157 & $ 18.5983\pm  0.0024$ &  $  7.09\pm  0.26$ &  $  3.4398\pm  0.1298$ &  $ 18.22\pm  0.34$ &  $-46.06\pm  0.20$ \\
    69977597213945984 &  56.8429 &  25.7207 & $ 18.6017\pm  0.0023$ &  $  7.01\pm  0.21$ &  $  3.5313\pm  0.1733$ &  $ 20.00\pm  0.25$ &  $-44.78\pm  0.16$ \\
    65937712317870592 &  60.2106 &  23.7313 & $ 18.6094\pm  0.0017$ &  $  7.14\pm  0.28$ &  $  4.0514\pm  0.1796$ &  $ 17.86\pm  0.27$ &  $-43.50\pm  0.16$ \\
    67103405096845056 &  59.0657 &  25.4872 & $ 18.6341\pm  0.0029$ &  $  7.42\pm  0.25$ &  \multicolumn{1}{c}{---} &  $ 18.44\pm  0.34$ &  $-45.63\pm  0.17$ \\
    68199270297901952 &  54.7912 &  23.9811 & $ 18.6343\pm  0.0029$ &  $  7.64\pm  0.29$ &  $  3.2543\pm  0.0917$ &  $ 20.36\pm  0.31$ &  $-43.88\pm  0.23$ \\
    65019963707009024 &  56.8734 &  23.8802 & $ 18.6704\pm  0.0021$ &  $  7.58\pm  0.24$ &  $  3.3575\pm  0.1134$ &  $ 20.56\pm  0.29$ &  $-45.81\pm  0.20$ \\
    65201073889760896 &  56.5315 &  23.7450 & $ 18.6897\pm  0.0053$ &  $  7.25\pm  0.24$ &  $  2.9545\pm  0.0762$ &  $ 18.57\pm  0.25$ &  $-45.36\pm  0.19$ \\
    53465573967635456 &  60.4623 &  22.9875 & $ 18.7011\pm  0.0019$ &  $  7.52\pm  0.23$ &  $  3.5770\pm  0.2596$ &  $ 19.07\pm  0.29$ &  $-46.85\pm  0.17$ \\
    65178190301724544 &  56.4074 &  23.7304 & $ 18.7186\pm  0.0024$ &  $  7.79\pm  0.21$ &  $  3.3896\pm  0.0779$ &  $ 20.54\pm  0.26$ &  $-46.70\pm  0.18$ \\
    66731731512764416 &  56.7208 &  24.2520 & $ 18.7244\pm  0.0027$ &  $  7.48\pm  0.33$ &  $  3.3802\pm  0.1129$ &  $ 19.23\pm  0.50$ &  $-44.24\pm  0.27$ \\
    63527827643105408 &  56.5325 &  21.3452 & $ 18.7318\pm  0.0023$ &  $  7.23\pm  0.19$ &  $  3.4489\pm  0.1929$ &  $ 19.01\pm  0.24$ &  $-45.06\pm  0.18$ \\
    70305865857368064 &  55.9066 &  26.5335 & $ 18.7480\pm  0.0023$ &  $  7.12\pm  0.25$ &  $  3.2287\pm  0.1405$ &  $ 19.01\pm  0.26$ &  $-42.12\pm  0.21$ \\
    63502745034164736 &  56.2981 &  21.2413 & $ 18.7548\pm  0.0024$ &  $  7.30\pm  0.21$ &  $  3.6312\pm  0.1983$ &  $ 20.37\pm  0.26$ &  $-46.22\pm  0.19$ \\
    65052639818118400 &  55.4323 &  23.1331 & $ 18.7767\pm  0.0026$ &  $  7.24\pm  0.24$ &  $  3.6409\pm  0.1713$ &  $ 19.90\pm  0.30$ &  $-44.53\pm  0.24$ \\
    66223585341377152 &  59.4123 &  24.4620 & $ 18.7787\pm  0.0020$ &  $  7.01\pm  0.25$ &  $  3.5483\pm  0.1441$ &  $ 18.65\pm  0.27$ &  $-44.74\pm  0.18$ \\
    66695688147432832 &  58.2331 &  24.9615 & $ 18.7821\pm  0.0019$ &  $  7.42\pm  0.24$ &  $  3.5685\pm  0.1729$ &  $ 19.22\pm  0.26$ &  $-46.56\pm  0.19$ \\
    64765254965634176 &  56.1064 &  22.4637 & $ 18.8129\pm  0.0030$ &  $  6.92\pm  0.24$ &  $  3.4520\pm  0.1357$ &  $ 19.37\pm  0.30$ &  $-43.44\pm  0.22$ \\
    66553885506789504 &  57.5798 &  24.2760 & $ 18.8353\pm  0.0021$ &  $  7.85\pm  0.27$ &  $  3.6531\pm  0.1512$ &  $ 19.28\pm  0.29$ &  $-47.24\pm  0.22$ \\
    66592265333776512 &  58.0243 &  24.2918 & $ 18.8377\pm  0.0021$ &  $  7.06\pm  0.25$ &  $  3.1164\pm  0.1362$ &  $ 17.71\pm  0.30$ &  $-44.58\pm  0.19$ \\
    65294429297360000 &  56.2863 &  24.4025 & $ 18.8457\pm  0.0030$ &  $  7.63\pm  0.29$ &  $  2.8401\pm  0.0849$ &  $ 20.20\pm  0.38$ &  $-43.29\pm  0.25$ \\
    53356722315818368 &  60.6746 &  22.4716 & $ 18.8559\pm  0.0018$ &  $  7.46\pm  0.27$ &  $  3.3364\pm  0.2057$ &  $ 19.18\pm  0.28$ &  $-47.91\pm  0.17$ \\
    65284327535890176 &  56.3988 &  24.4094 & $ 18.8612\pm  0.0031$ &  $  7.69\pm  0.29$ &  $  2.9979\pm  0.0621$ &  $ 21.14\pm  0.38$ &  $-43.75\pm  0.23$ \\
    66874599304044160 &  57.4868 &  24.9851 & $ 18.8700\pm  0.0020$ &  $  7.62\pm  0.26$ &  $  3.2849\pm  0.1348$ &  $ 18.71\pm  0.35$ &  $-45.82\pm  0.20$ \\
    65222484301820800 &  56.4264 &  24.0696 & $ 18.8872\pm  0.0024$ &  $  7.46\pm  0.27$ &  $  3.2648\pm  0.1748$ &  $ 18.62\pm  0.34$ &  $-45.33\pm  0.20$ \\
    65392801227714048 &  58.6312 &  22.6503 & $ 18.8891\pm  0.0022$ &  $  7.37\pm  0.28$ &  $  3.3675\pm  0.1565$ &  $ 19.11\pm  0.30$ &  $-45.05\pm  0.18$ \\
    65290718444385536 &  55.9699 &  24.3133 & $ 18.8993\pm  0.0022$ &  $  6.88\pm  0.28$ &  $  3.5999\pm  0.1872$ &  $ 18.99\pm  0.32$ &  $-45.31\pm  0.19$ \\
    66942189204257408 &  57.2103 &  25.2984 & $ 18.9072\pm  0.0023$ &  $  7.32\pm  0.26$ &  $  3.3838\pm  0.1450$ &  $ 19.24\pm  0.34$ &  $-45.14\pm  0.18$ \\
    66642641008348544 &  58.0736 &  24.4549 & $ 18.9147\pm  0.0024$ &  $  7.75\pm  0.25$ &  \multicolumn{1}{c}{---} &  $ 20.17\pm  0.32$ &  $-45.24\pm  0.19$ \\
    66783722091045248 &  56.6335 &  24.4760 & $ 18.9575\pm  0.0026$ &  $  7.46\pm  0.27$ &  $  3.1605\pm  0.1386$ &  $ 19.99\pm  0.38$ &  $-46.10\pm  0.22$ \\
    68279225408437888 &  55.4646 &  24.3241 & $ 18.9601\pm  0.0023$ &  $  7.16\pm  0.25$ &  $  3.6221\pm  0.1786$ &  $ 19.82\pm  0.29$ &  $-43.58\pm  0.22$ \\
    65204342357685632 &  56.5599 &  23.8502 & $ 18.9637\pm  0.0029$ &  $  6.95\pm  0.30$ &  \multicolumn{1}{c}{---} &  $ 19.96\pm  0.30$ &  $-43.30\pm  0.23$ \\
    64127881818726400 &  57.2102 &  22.7415 & $ 18.9648\pm  0.0027$ &  $  6.99\pm  0.35$ &  $  3.2448\pm  0.1615$ &  $ 20.63\pm  0.43$ &  $-40.82\pm  0.25$ \\
    64953481907702016 &  56.7024 &  23.1659 & $ 18.9682\pm  0.0029$ &  $  7.32\pm  0.32$ &  $  3.7116\pm  0.1539$ &  $ 17.84\pm  0.40$ &  $-48.74\pm  0.26$ \\
    68294309333614720 &  55.8172 &  24.3743 & $ 18.9796\pm  0.0028$ &  $  7.48\pm  0.29$ &  $  3.0378\pm  0.1685$ &  $ 21.07\pm  0.29$ &  $-44.86\pm  0.21$ \\
    69933852969722240 &  55.9834 &  25.6069 & $ 19.0564\pm  0.0026$ &  $  7.61\pm  0.30$ &  $  3.4605\pm  0.1991$ &  $ 22.03\pm  0.32$ &  $-46.56\pm  0.20$ \\
    67019150723650560 &  59.0475 &  25.0600 & $ 19.0831\pm  0.0023$ &  $  7.83\pm  0.27$ &  $  3.2985\pm  0.1479$ &  $ 18.88\pm  0.33$ &  $-45.39\pm  0.20$ \\
    66709333257230720 &  58.3511 &  25.2437 & $ 19.1153\pm  0.0032$ &  $  7.85\pm  0.35$ &  $  3.2837\pm  0.1760$ &  $ 18.77\pm  0.40$ &  $-47.55\pm  0.27$ \\
    64001339197473408 &  56.9919 &  22.1140 & $ 19.1174\pm  0.0031$ &  $  7.60\pm  0.28$ &  $  3.5429\pm  0.2276$ &  $ 19.98\pm  0.32$ &  $-46.50\pm  0.24$ \\
    65049139420729856 &  55.5240 &  23.1206 & $ 19.1417\pm  0.0030$ &  $  7.61\pm  0.28$ &  $  3.4667\pm  0.2182$ &  $ 19.55\pm  0.34$ &  $-44.38\pm  0.30$ \\
    63237655357422336 &  57.5405 &  20.6983 & $ 19.1565\pm  0.0023$ &  $  7.24\pm  0.28$ &  $  3.4217\pm  0.2341$ &  $ 18.35\pm  0.32$ &  $-42.45\pm  0.23$ \\
    70294733301751680 &  56.5630 &  26.7801 & $ 19.2274\pm  0.0042$ &  $  7.60\pm  0.43$ &  $  3.5333\pm  0.1833$ &  $ 20.31\pm  0.58$ &  $-47.13\pm  0.35$ \\
    65239522434899840 &  55.8542 &  23.8669 & $ 19.2768\pm  0.0032$ &  $  7.35\pm  0.39$ &  $  3.3845\pm  0.1682$ &  $ 19.59\pm  0.49$ &  $-44.38\pm  0.36$ \\
    65211038213901952 &  56.6474 &  23.9519 & $ 19.2816\pm  0.0032$ &  $  7.85\pm  0.41$ &  $  2.9209\pm  0.1591$ &  $ 19.21\pm  0.44$ &  $-44.70\pm  0.31$ \\
    69583177479805824 &  52.8363 &  25.9592 & $ 19.2850\pm  0.0031$ &  $  7.43\pm  0.31$ &  $  3.5656\pm  0.1820$ &  $ 23.23\pm  0.38$ &  $-48.10\pm  0.31$ \\
    65125516823040256 &  55.1191 &  23.5616 & $ 19.2997\pm  0.0040$ &  $  7.14\pm  0.39$ &  $  3.5181\pm  0.2293$ &  $ 20.96\pm  0.43$ &  $-43.69\pm  0.30$ \\
    65194274954079104 &  56.1430 &  23.8567 & $ 19.3092\pm  0.0030$ &  $  7.88\pm  0.34$ &  $  3.4499\pm  0.1502$ &  $ 20.34\pm  0.40$ &  $-44.41\pm  0.30$ \\
    66795640626019200 &  56.7739 &  24.6675 & $ 19.3470\pm  0.0032$ &  $  7.63\pm  0.31$ &  $  3.5520\pm  0.2262$ &  $ 17.47\pm  0.40$ &  $-46.72\pm  0.28$ \\
    70472304429797248 &  57.3175 &  26.8174 & $ 19.3646\pm  0.0026$ &  $  7.40\pm  0.37$ &  $  2.9606\pm  0.1798$ &  $ 19.08\pm  0.39$ &  $-46.00\pm  0.27$ \\
    64873045759681792 &  56.2633 &  23.1161 & $ 19.3996\pm  0.0035$ &  $  7.19\pm  0.45$ &  $  3.2032\pm  0.1871$ &  $ 19.62\pm  0.50$ &  $-45.25\pm  0.31$ \\
    64923137964643840 &  57.2392 &  23.2329 & $ 19.4004\pm  0.0031$ &  $  7.10\pm  0.38$ &  $  3.7565\pm  0.2510$ &  $ 18.16\pm  0.41$ &  $-43.09\pm  0.27$ \\
    65224889481112832 &  56.6088 &  24.0858 & $ 19.4250\pm  0.0056$ &  $  7.57\pm  0.63$ &  $  3.5200\pm  0.1327$ &  $ 20.70\pm  0.66$ &  $-44.85\pm  0.51$ \\
    69783842646586624 &  53.5334 &  26.8747 & $ 19.4388\pm  0.0039$ &  $  7.35\pm  0.44$ &  $  3.3654\pm  0.1680$ &  $ 19.78\pm  0.43$ &  $-43.29\pm  0.35$ \\
    65220143544571520 &  56.2895 &  23.9790 & $ 19.4910\pm  0.0036$ &  $  7.23\pm  0.33$ &  $  2.8837\pm  0.1128$ &  $ 19.87\pm  0.36$ &  $-44.11\pm  0.25$ \\
    65203723882387200 &  56.5928 &  23.8739 & $ 19.5113\pm  0.0036$ &  $  7.25\pm  0.54$ &  $  3.2247\pm  0.1455$ &  $ 19.52\pm  0.58$ &  $-43.36\pm  0.38$ \\
    65000073712701056 &  57.0195 &  23.6582 & $ 19.5301\pm  0.0038$ &  $  7.06\pm  0.47$ &  $  3.4326\pm  0.1897$ &  $ 19.14\pm  0.51$ &  $-44.94\pm  0.36$ \\
    66289044938594816 &  60.4830 &  24.7333 & $ 19.5317\pm  0.0035$ &  $  7.15\pm  0.55$ &  \multicolumn{1}{c}{---} &  $ 18.63\pm  0.53$ &  $-42.73\pm  0.33$ \\
    65034910192391680 &  55.6971 &  23.0111 & $ 19.5446\pm  0.0035$ &  $  7.88\pm  0.36$ &  $  3.3177\pm  0.1679$ &  $ 18.90\pm  0.43$ &  $-43.90\pm  0.33$ \\
    64949461820867584 &  57.2703 &  23.5608 & $ 19.5984\pm  0.0039$ &  $  6.88\pm  0.53$ &  $  3.2585\pm  0.2600$ &  $ 18.84\pm  0.67$ &  $-45.53\pm  0.41$ \\
    65171009118683264 &  56.4791 &  23.5659 & $ 19.6137\pm  0.0039$ &  $  7.09\pm  0.41$ &  $  3.4645\pm  0.2452$ &  $ 18.01\pm  0.45$ &  $-46.42\pm  0.37$ \\
    64977838668129152 &  56.5586 &  23.3656 & $ 19.6423\pm  0.0044$ &  $  7.02\pm  0.42$ &  $  3.6469\pm  0.1878$ &  $ 19.79\pm  0.52$ &  $-44.70\pm  0.37$ \\
    65215887229784320 &  56.4220 &  23.9026 & $ 19.7154\pm  0.0041$ &  $  7.55\pm  0.50$ &  $  3.1435\pm  0.1755$ &  $ 19.55\pm  0.55$ &  $-46.51\pm  0.43$ \\
    70306106375800064 &  55.8669 &  26.4987 & $ 19.7188\pm  0.0038$ &  $  7.57\pm  0.44$ &  $  3.2930\pm  0.2067$ &  $ 21.17\pm  0.45$ &  $-46.73\pm  0.39$ \\
    65121810267254656 &  55.2726 &  23.5490 & $ 19.7410\pm  0.0041$ &  $  7.48\pm  0.61$ &  $  2.2254\pm  0.0995$ &  $ 21.73\pm  0.55$ &  $-44.81\pm  0.39$ \\
    65169394210980096 &  56.2214 &  23.5729 & $ 19.8013\pm  0.0043$ &  $  6.92\pm  0.48$ &  $  2.9886\pm  0.1459$ &  $ 19.36\pm  0.60$ &  $-44.83\pm  0.40$ \\
    69448899622936704 &  54.5426 &  26.1257 & $ 19.8118\pm  0.0044$ &  $  7.53\pm  0.49$ &  $  3.5530\pm  0.1891$ &  $ 20.61\pm  0.52$ &  $-43.96\pm  0.48$ \\
    64124136607381888 &  57.1599 &  22.5643 & $ 19.8632\pm  0.0048$ &  $  7.39\pm  0.62$ &  $  3.0806\pm  0.1782$ &  $ 21.80\pm  0.75$ &  $-46.32\pm  0.47$ \\
    64005183194070272 &  56.8656 &  22.1606 & $ 19.8937\pm  0.0040$ &  $  7.32\pm  0.45$ &  $  4.0754\pm  0.3120$ &  $ 19.48\pm  0.52$ &  $-43.88\pm  0.41$ \\
    65662765692400384 &  57.9970 &  23.2881 & $ 19.8993\pm  0.0035$ &  $  7.46\pm  0.69$ &  $  2.9407\pm  0.1714$ &  $ 16.91\pm  0.80$ &  $-43.98\pm  0.48$ \\
    69816102146573440 &  56.3808 &  24.8797 & $ 19.9573\pm  0.0048$ &  $  6.91\pm  0.52$ &  $  2.5908\pm  0.1502$ &  $ 19.90\pm  0.64$ &  $-43.58\pm  0.52$ \\
    51699041035920768 &  59.5026 &  21.3057 & $ 19.9768\pm  0.0043$ &  $  7.24\pm  0.70$ &  $  3.2770\pm  0.2192$ &  $ 17.16\pm  0.84$ &  $-45.59\pm  0.50$ \\
    66782450780736000 &  56.6792 &  24.4139 & $ 20.0737\pm  0.0056$ &  $  7.44\pm  0.68$ &  $  2.9957\pm  0.1720$ &  $ 17.93\pm  0.93$ &  $-45.09\pm  0.54$ \\
    66738328582414720 &  57.0793 &  24.4201 & $ 20.1682\pm  0.0097$ &  $  7.71\pm  0.68$ &  $  2.2044\pm  0.1522$ &  $ 17.88\pm  0.82$ &  $-43.09\pm  0.64$ \\
    69545935818482560 &  52.6856 &  25.6520 & $ 20.1794\pm  0.0057$ &  $  7.54\pm  0.77$ &  $  3.3442\pm  0.2120$ &  $ 21.14\pm  1.08$ &  $-46.08\pm  0.97$ \\
    70740482188431872 &  56.5070 &  27.2264 & $ 20.3024\pm  0.0071$ &  $  7.62\pm  1.02$ &  $  2.6192\pm  0.2972$ &  $ 19.77\pm  0.94$ &  $-44.05\pm  0.70$ \\
    66919163886142976 &  58.0652 &  25.5191 & $ 20.3066\pm  0.0054$ &  $  7.20\pm  0.81$ &  $  2.6442\pm  0.2221$ &  $ 19.56\pm  1.01$ &  $-45.88\pm  0.63$ \\
    69887432964003584 &  56.1466 &  25.2284 & $ 20.3070\pm  0.0060$ &  $  6.99\pm  0.76$ &  $  2.6333\pm  0.1849$ &  $ 20.07\pm  0.83$ &  $-47.25\pm  0.66$ \\
    68240536343889664 &  54.6821 &  24.1900 & $ 20.3370\pm  0.0125$ &  $  7.22\pm  1.26$ &  $  2.3766\pm  0.1435$ &  $ 22.60\pm  1.43$ &  $-45.28\pm  1.09$ \\
    68318086273228416 &  55.7508 &  24.7311 & $ 20.3707\pm  0.0071$ &  $  7.13\pm  0.87$ &  $  3.4417\pm  0.3311$ &  $ 22.39\pm  1.04$ &  $-46.03\pm  0.65$ \\
    65685065162835840 &  57.9373 &  23.4441 & $ 20.3997\pm  0.0048$ &  $  7.60\pm  0.84$ &  $  2.2611\pm  0.1687$ &  $ 20.47\pm  1.03$ &  $-46.67\pm  0.57$ \\
    68951233172322816 &  52.5965 &  25.0396 & $ 20.4582\pm  0.0080$ &  $  7.56\pm  1.20$ &  $  3.3287\pm  0.3138$ &  $ 23.82\pm  1.81$ &  $-45.37\pm  1.16$ \\
    67436381026558848 &  58.7682 &  26.2638 & $ 20.5865\pm  0.0065$ &  $  7.03\pm  1.21$ &  $  2.8785\pm  0.2067$ &  $ 19.52\pm  1.37$ &  $-44.10\pm  0.95$ \\
    66249771756640512 &  59.2965 &  24.8336 & \multicolumn{1}{c}{---} &  $  7.64\pm  0.44$ &  \multicolumn{1}{c}{---} &  $ 18.85\pm  0.53$ &  $-44.86\pm  0.37$ \\
\end{longtable}

==> anc/catalogues/escapecat.dat <==
# Gaia_EDR3_Source_ID     RA      Dec       G       Gerr    Plx  PlxErr    BpRp   BpRpErr   mua   muaErr  mud  mudErr   dv2D    d      rV  dmin dv3D  tmin
   163841083812606592  61.6518  27.5997   5.1445   0.0006   8.07   0.11  -0.1494   0.0000  21.15   0.14 -51.79   0.07   1.23   17.4    3.4 10.9 2.16   6.1
   119006092005322112  51.2042  28.6523   7.1103   0.0004   9.74   0.04   0.1496   0.0001  29.26   0.05 -57.95   0.04   0.85   35.8    0.4  9.2 2.29  14.8
    62890175323180928  50.0887  23.6890   7.5496   0.0003   9.62   0.03   0.3076   0.0001  29.63   0.03 -58.04   0.02   0.14   34.2    4.5  1.3 0.33 100.3
    62413988007668352  49.4574  22.8320   7.5794   0.0002   7.48   0.02   0.3884   0.0003  23.07   0.03 -44.76   0.02   0.29   16.0    5.0  6.9 0.29  48.0
    65292234570088064  56.1073  24.3945   8.1218   0.0003   8.03   0.02   0.3834   0.0005  21.95   0.03 -49.20   0.02   0.19   11.2    3.4  1.2 2.35   4.7
   136347211441563136  43.5371  32.3360   8.1518   0.0004   7.23   0.04   0.3007   0.0004  24.58   0.03 -42.01   0.03   0.59   34.0   -1.0 12.8 0.61  50.7
  3229690616319232640  72.3796  -0.6318   8.4444   0.0001   6.60   0.02   1.1659   0.0013  11.91   0.02 -36.06   0.02   2.09   73.6   21.6  4.8 2.33  30.8
    70347033119553408  56.3126  26.8913   8.5493   0.0004   6.55   0.03   0.3565   0.0005  17.60   0.03 -39.85   0.02   0.69   18.3    6.3  1.1 1.92   9.3
   479937379577969792  79.7768  64.5393   8.8540   0.0002   6.08   0.02   0.4938   0.0017   7.47   0.01 -36.47   0.01   1.35  113.5  -11.9 13.6 1.66  66.4
    71296667568555904  54.0353  27.3428   9.2155   0.0005   7.78   0.02   0.7591   0.0005  21.97   0.03 -47.90   0.02   0.26   11.8    3.6  4.6 0.33  31.9
     3763976194792448  45.2768   5.0064   9.2792   0.0002   7.95   0.02   0.7205   0.0012  24.53   0.02 -45.73   0.02   2.30   50.9   12.4  7.7 2.30  21.4
  2884080885842578176  89.4617 -38.0676   9.3530   0.0011  13.75   0.04   0.9150   0.0002   5.81   0.05 -19.37   0.05   1.13  129.4   32.2  9.8 1.15 109.8
    64317998547641344  55.6001  21.4733   9.7122   0.0002   7.84   0.02   0.7113   0.0023  21.14   0.02 -47.94   0.02   0.39   10.5    6.3  5.4 0.87  10.1
   123561334319267328  48.6034  31.8804   9.9358   0.0012   9.09   0.02   0.8191   0.0003  27.65   0.02 -54.51   0.02   0.81   34.2   -0.5  8.6 1.14  28.3
  2569833036623574912  30.9437   9.0854   9.9546   0.0003   7.78   0.05   0.7538   0.0039  29.39   0.07 -43.64   0.05   1.60   66.1    6.4  7.6 1.62  39.7
    59661291925385600  48.9759  20.4540   9.9612   0.0006   9.78   0.02   0.8419   0.0009  29.51   0.02 -59.11   0.02   0.89   37.3    4.6  1.9 1.75  20.8
   996432721909716352  93.5585  53.1359  10.2293   0.0011   8.73   0.01   0.9009   0.0005   2.27   0.01 -56.82   0.01   1.76   88.1   -6.2  4.7 1.78  48.4
    68409487473090688  54.3955  24.2364  10.4436   0.0004   6.39   0.02   0.8421   0.0018  17.95   0.02 -39.38   0.01   0.25   21.5    7.0  3.6 1.54  13.5
  3456831782836158464  89.7484  36.9269  10.4729   0.0003   5.55   0.02   0.7377   0.0019   2.06   0.02 -37.85   0.01   0.53   94.6    3.2  9.7 0.72 127.3
  3282264001022709248  69.4646   5.0521  10.5373   0.0005  10.37   0.04   1.0546   0.0019  19.83   0.05 -58.64   0.04   1.00   59.7   17.1  6.0 1.15  50.7
  3380124594641007360 104.6423  23.1794  10.6117   0.0002   6.30   0.02   0.7552   0.0091  -3.48   0.02 -40.96   0.01   1.76  111.6   11.1  8.8 2.10  51.8
  3321229082499932416  86.4685   6.0039  10.7147   0.0002   8.30   0.01   0.9220   0.0048   6.15   0.01 -47.70   0.01   1.38   75.9   19.0  6.0 1.38  53.5
   201861710567564800  74.3889  41.6517  10.7198   0.0004  12.15   0.17   1.2783   0.0017  20.21   0.23 -79.03   0.17   1.35   67.9   -1.9  0.9 1.73  38.4
  3337984505837382528  83.6526   9.8282  10.8249   0.0002   6.21   0.02   0.9425   0.0085   6.10   0.02 -36.93   0.01   1.32   79.2   17.8  3.1 1.57  49.2
    51674920499533184  58.8832  21.0793  10.8812   0.0009   8.15   0.02   0.9722   0.0011  21.71   0.02 -50.51   0.01   0.58   15.4    7.1  3.6 1.11  13.2
    64743646986745600  56.1654  22.1131  10.8851   0.0004   6.89   0.04   0.9950   0.0026  19.48   0.05 -42.90   0.03   0.68   10.7    9.1  3.9 2.30   4.2
    70190249631846272  55.1495  26.1512  10.9660   0.0007   6.61   0.02   0.9075   0.0017  18.34   0.02 -40.73   0.01   0.17   16.7    5.1  1.9 0.50  32.4
    52035251073077120  62.1323  20.9379  11.1027   0.0007   6.58   0.03   1.0170   0.0021  16.45   0.03 -40.96   0.02   0.79   22.1    9.7  3.9 1.27  16.8
  2285124778469814912 327.0486  79.2174  11.1132   0.0004  10.01   0.01   1.1305   0.0031  33.59   0.02  16.59   0.01   1.63  132.2  -25.6  2.5 1.73  74.7
    49809495943068288  59.4573  18.5622  11.2022   0.0007   7.70   0.02   1.0255   0.0019  20.24   0.02 -47.21   0.02   0.59   15.3    9.1  7.9 0.64  20.0
  2807539376010425728   8.5353  25.3968  11.2258   0.0012  20.10   0.04   1.6700   0.0004  82.97   0.05 -97.36   0.03   1.99  105.4   -9.6  7.3 2.24  45.9
  5104444218979751936  48.9106 -18.4187  11.2517   0.0003   6.62   0.02   0.9531   0.0095  20.46   0.02 -27.33   0.02   1.53  106.6   23.3  7.8 1.76  59.0
  5270970237170303360 123.5322 -68.3857  11.4101   0.0004  23.84   0.01   1.9225   0.0051 -47.67   0.01  37.41   0.02   1.80  151.6   30.4  5.4 2.07  71.5
   208988538778178432  82.0683  46.3619  11.4724   0.0002   7.49   0.02   1.0661   0.0087   8.35   0.02 -48.66   0.02   1.77   70.0   -2.5 11.0 1.82  37.1
  3444470798237133696  85.2460  30.1504  11.5610   0.0005   8.52   0.03   1.1384   0.0064   9.10   0.03 -57.00   0.01   2.14   59.7    6.2  6.3 2.15  27.0
    67680850564641792  53.3080  23.0062  11.6904   0.0010   7.94   0.01   1.1513   0.0020  22.73   0.02 -48.60   0.01   0.31   12.3    5.5  2.0 0.50  23.8
  2808451627064095232  11.2511  26.5691  11.8794   0.0008  20.22   0.03   2.0594   0.0038  85.18   0.04 -100.23   0.02   1.51  103.6   -9.0 14.0 1.77  56.8
  2573711018430094592  25.8854  11.3198  11.9159   0.0003   7.70   0.01   1.1363   0.0131  30.84   0.02 -42.35   0.01   1.15   73.2    3.7  7.1 1.18  60.7
    43733079289895424  56.5585  17.1544  12.0162   0.0014  18.58   0.02   2.0401   0.0021  49.66   0.03 -111.75   0.02   0.27   82.6    7.6 11.1 1.86  43.0
   111721552594418304  47.4008  24.9066  12.1180   0.0011   7.98   0.01   1.2898   0.0042  24.32   0.02 -47.71   0.01   1.02   21.9    3.1  0.7 1.11  19.3
  3444519000653099648  85.1534  30.2241  12.1240   0.0003   8.58   0.02   1.3461   0.0162   8.89   0.03 -56.46   0.01   2.03   59.7    6.1  9.1 2.04  28.2
    84945111561997056  40.5859  20.0108  12.3554   0.0026   7.66   0.06   1.4430   0.0031  25.63   0.06 -44.42   0.05   1.31   36.2    4.1  6.6 1.31  26.6
   379071236564990080   8.1267  38.8714  12.5009   0.0003  16.26   0.02   2.0586   0.0225  66.63   0.02 -68.12   0.01   2.14  100.4  -14.6  1.8 2.30  42.6
   135287316592202880  46.1068  31.2006  12.6249   0.0019   5.46   0.03   1.3023   0.0025  17.42   0.03 -32.24   0.03   0.79   57.5    1.5  1.7 1.64  34.2
   118010205052095104  51.0122  27.0635  12.6856   0.0025   8.04   0.02   1.4959   0.0022  23.24   0.02 -48.83   0.02   0.79   17.6    2.7  4.5 1.02  16.4
   163647015711395584  59.6864  27.3953  12.7287   0.0004   7.04   0.02   1.4954   0.0149  19.20   0.02 -43.18   0.01   1.30   12.1    5.8  2.2 1.57   7.4
    84885871077106176  40.6199  19.7783  12.7782   0.0016   7.99   0.14   1.5237   0.0035  27.18   0.23 -45.94   0.16   1.02   36.8    4.1 13.4 1.04  32.2
   117215807902051200  50.7905  25.6993  12.7826   0.0009   7.54   0.01   1.4933   0.0063  23.01   0.01 -44.68   0.01   0.72   13.5    3.6 12.3 0.81   6.5
    69485978075890176  53.6850  26.0958  12.8769   0.0034   6.91   0.02   1.4556   0.0018  19.88   0.02 -42.22   0.02   0.21   12.2    4.7  4.2 0.36  31.3
    71452282823829632  54.4462  28.0658  12.9138   0.0011   7.16   0.02   1.4977   0.0056  19.62   0.02 -44.53   0.01   0.52   11.4    4.4 10.2 0.99   5.0
    52798204769096960  63.1966  22.3867  12.9467   0.0017   6.14   0.02   1.5566   0.0041  14.06   0.02 -38.20   0.01   0.13   31.6    8.7 12.8 0.54  52.7
    46438771249859840  61.2180  17.4643  13.1547   0.0007   7.54   0.10   2.0519   0.0152  18.63   0.11 -46.35   0.06   0.59   18.7   10.2  0.3 0.59  30.9
  4900997562402606208   7.6057 -62.6013  13.2298   0.0021  22.54   0.02   2.9934   0.0068  96.46   0.02 -52.38   0.02   1.90  146.4   23.1  2.5 2.06  69.4
   272469808980344704  69.2985  51.4179  13.3551   0.0005   7.55   0.05   1.7939   0.0568  15.30   0.05 -45.70   0.04   2.14   67.1   -6.2  0.7 2.19  30.0
   118057488348669056  51.4917  27.6094  13.3688   0.0024   7.96   0.26   1.8977   0.0055  22.53   0.30 -48.29   0.25   0.95   16.7    2.4  5.1 1.17  13.3
    69370941672125184  53.2144  25.5793  13.3812   0.0011   7.71   0.19   1.7677   0.0079  22.31   0.23 -45.87   0.17   0.87   10.1    3.4  6.9 1.40   5.1
   143456791066601216  44.0868  39.3457  13.4088   0.0009   5.17   0.02   1.4475   0.0044  17.32   0.02 -29.23   0.02   1.04   78.0   -2.8 11.2 1.92  39.3
    71351883668034048  54.1695  27.8322  13.4126   0.0015   7.22   0.02   1.7107   0.0074  20.55   0.02 -44.27   0.01   0.25   10.8    3.7  2.8 0.26  39.4
    64009448097245440  57.1064  22.2114  13.5710   0.0023   6.54   0.02   1.6808   0.0055  17.35   0.02 -40.58   0.01   0.35   17.9    8.6  2.2 1.56  11.1
   149943428633879296  64.0837  24.6137  13.5906   0.0003   7.06   0.02   1.9094   0.0499  17.39   0.02 -45.18   0.01   1.27   17.3    7.7  5.7 1.40  11.4
  5333999294575150080 174.7566 -62.7541  13.7508   0.0003  12.06   0.04   2.2978   0.0479 -51.33   0.04 -20.69   0.04   1.26  194.7   24.8  8.0 2.18  87.2
    63102694601689728  56.7659  20.1957  13.7853   0.0013   7.69   0.02   1.9373   0.0144  21.45   0.02 -46.97   0.02   0.47   10.7    7.3  8.5 0.82   7.7
    71404385348752768  55.2957  28.0112  13.8044   0.0005   7.24   0.02   2.1479   0.0361  19.94   0.03 -44.78   0.02   0.24   10.1    3.8  5.4 0.25  33.3
   796443724462555904 147.7685  35.9685  13.8044   0.0007  29.42   0.02   3.0889   0.0320 -100.90   0.02 -171.57   0.02   1.58  132.2   -4.1 12.3 1.58  81.5
    71693556907673088  57.0969  28.6597  13.8100   0.0012   8.36   0.02   2.0343   0.0130  22.49   0.03 -51.73   0.01   0.37   19.0    3.2  0.8 0.66  28.3
    11352324413414016  52.8605   7.7963  13.8305   0.0004   8.42   0.04   2.1558   0.0520  24.17   0.05 -50.15   0.04   1.98   40.6   12.5  1.4 2.06  19.2
    67285614792891264  58.6401  25.6786  13.8594   0.0017   6.81   0.17   2.2217   0.0171  17.66   0.21 -41.93   0.12   0.40   12.6    6.6  3.4 1.11  10.7
  1569173968111856384 189.2682  52.8317  13.9303   0.0004  15.14   0.02   2.5482   0.0518 -64.90   0.01 -44.17   0.01   1.60  153.7  -19.9 14.5 1.82  82.4
   458265283848540160  34.6921  56.3090  13.9413   0.0002   5.78   0.02   1.7251   0.0783  21.36   0.01 -26.02   0.02   1.80  101.8  -12.4  8.1 2.31  43.0
  5376122512726479744 171.4476 -44.1744  13.9671   0.0025  21.58   0.26   2.8677   0.0125 -90.90   0.18 -65.20   0.27   1.24  166.1   21.4  8.3 1.84  88.3
  2909445897541101440  90.1056 -28.9382  14.0120   0.0005  12.95   0.01   2.4895   0.0533   4.45   0.01 -31.96   0.01   1.08  120.6   30.8 10.3 1.09 107.8
    51783737790828800  59.0358  21.7631  14.1184   0.0014   5.88   0.02   1.8221   0.0136  15.34   0.03 -36.24   0.02   0.29   35.5    9.4  4.6 1.70  20.2
    53758254515062784  62.5159  23.8120  14.1812   0.0013   6.97   0.02   2.0501   0.0194  18.04   0.02 -42.64   0.02   1.48   15.1    8.5  7.0 1.89   6.9
    53105728725582976  61.7335  22.0344  14.2168   0.0011   7.34   0.02   2.1346   0.0221  18.05   0.03 -46.29   0.02   0.66   12.1    8.1  4.8 0.66  16.4
   110599019942569856  48.5757  23.6493  14.2174   0.0005   9.20   0.02   2.3346   0.0460  28.36   0.02 -55.05   0.02   0.55   31.3    3.6  3.5 0.99  30.7
    46922075328601216  62.8063  18.2194  14.2223   0.0009   5.93   0.02   1.9004   0.0212  13.83   0.03 -36.19   0.02   0.16   39.3   10.6 12.4 0.40  91.0
    57036757670988288  56.0497  19.3052  14.3192   0.0012   6.83   0.02   2.0769   0.0226  18.97   0.03 -41.40   0.02   0.18   16.0    8.7  9.9 0.39  31.3
   111403828093371392  49.0161  25.1964  14.3393   0.0013   9.91   0.02   2.4446   0.0242  30.21   0.03 -59.28   0.02   0.63   37.7    2.5  4.0 1.44  25.4
    63034902838166272  50.4636  24.2807  14.3474   0.0011   7.67   0.02   2.1923   0.0356  23.16   0.03 -45.73   0.02   0.50   14.2    4.3 10.5 0.57  16.4
    71873842454589568  55.2336  28.7274  14.3485   0.0013   6.95   0.02   2.0599   0.0197  19.56   0.03 -42.62   0.02   0.43   14.3    3.7  5.2 0.57  23.0
   111019720578786560  49.4548  24.3478  14.4413   0.0008   7.17   0.05   2.5801   0.0545  21.14   0.06 -43.10   0.05   0.95   16.3    4.6  1.2 0.99  16.1
    68475767408245632  53.7712  24.5120  14.4421   0.0009   6.70   0.03   2.0917   0.0258  19.28   0.03 -41.03   0.02   0.05   15.2    5.3  4.7 0.15  92.8
  1963946917924900224 319.3174  37.2520  14.5771   0.0003  14.97   0.02   2.4851   0.1153  44.31   0.02 -34.70   0.02   1.78  141.7  -26.0  1.4 1.89  73.5
    64346070453848320  55.6486  21.8414  14.7106   0.0007   8.00   0.02   2.3744   0.0575  21.51   0.03 -49.78   0.02   0.69   12.2    5.7  1.2 1.46   8.1
   244473734676994432  56.4330  44.6280  14.7731   0.0005  10.46   0.03   2.5742   0.0772  29.60   0.03 -61.35   0.02   1.75   57.1   -5.9 14.6 2.13  25.3
    63838886357191936  58.0770  22.0147  14.8326   0.0006   6.66   0.03   2.2684   0.0551  17.87   0.03 -41.45   0.02   0.48   15.6    8.6  1.1 1.31  11.7
    67376633739588352  58.0550  26.1958  14.8562   0.0007   7.89   0.04   2.4389   0.0678  20.90   0.04 -48.49   0.03   0.47   10.5    4.5  1.0 0.88  11.6
    69349535555140608  53.4085  25.3379  14.8859   0.0009   8.10   0.03   2.6964   0.0656  23.30   0.04 -49.93   0.03   0.23   14.3    3.9  6.9 0.84  14.6
    70085929172184704  56.9862  26.5308  14.9674   0.0012   6.82   0.16   2.4556   0.0096  18.77   0.22 -42.10   0.14   0.40   12.5    6.0  4.2 1.20   9.6
   971182716552560768  95.2015  50.5006  14.9765   0.0005   6.95   0.03   2.2636   0.0572   1.31   0.03 -45.81   0.02   1.94   95.2   -4.1  0.5 2.13  43.6
  2807540170579701120   8.5835  25.4702  15.0581   0.0008  19.67   0.23   3.2405   0.1150  84.60   0.31 -94.78   0.17   1.16  104.8   -9.1 11.4 1.30  78.2
  3338897130550937344  81.7580  10.0436  15.0599   0.0003   8.63   0.03   2.4844   0.1052  10.34   0.04 -52.87   0.02   2.07   63.2   16.5 12.5 2.08  29.1
    71262410909499264  54.6128  27.2705  15.1208   0.0010   7.79   0.04   2.5409   0.0740  21.26   0.04 -47.13   0.04   0.82   11.2    3.3  1.0 1.06  10.3
  3397572023108777984  85.0632  18.0048  15.1322   0.0004   8.49   0.04   2.4686   0.0997   7.02   0.04 -53.43   0.02   0.94   61.9   12.8  9.9 0.94  63.5
    63004013433406208  49.9828  24.0082  15.1846   0.0007   8.71   0.03   2.6439   0.0829  26.33   0.04 -52.41   0.03   0.44   24.8    4.0  2.9 0.77  31.3
  5562089889361968384 103.4375 -44.0034  15.1865   0.0009  10.60   0.02   2.8761   0.0864  -5.96   0.03  -9.25   0.03   1.94  151.9   33.2  5.1 2.21  67.2
   118159193173934848  51.8394  27.8642  15.2323   0.0012   7.18   0.04   2.5670   0.0740  21.23   0.04 -43.20   0.04   0.59   14.3    3.3  6.2 0.63  20.0
   167982634875013248  58.1940  30.0011  15.2844   0.0004   6.97   0.03   2.4717   0.0953  17.85   0.04 -43.50   0.03   0.40   16.6    3.6 10.6 0.53  23.7
  3011398559904042368  89.7054  -9.7632  15.3211   0.0004  13.98   0.03   2.6510   0.1191   7.88   0.03 -64.91   0.02   2.28  101.2   24.9  7.4 2.34  42.2
    68536549785807232  54.0680  25.1468  15.3305   0.0050   8.31   0.63   2.6818   0.0626  23.58   0.74 -50.18   0.62   0.51   16.5    3.0  4.7 2.01   7.7
   194821644991527424  80.3584  40.8005  15.3583   0.0006  14.93   0.04   2.9246   0.1232  18.84   0.05 -98.33   0.03   1.55   80.9   -1.3  4.0 2.13  37.2
    52942004571647872  60.2877  21.1278  15.3955   0.0006   5.91   0.04   2.4591   0.0817  15.08   0.05 -36.57   0.03   0.43   35.5    9.7  3.9 1.53  22.6
   119400851039785600  53.6932  27.9256  15.4079   0.0012   7.25   0.04   2.6385   0.0375  20.79   0.04 -44.01   0.04   0.53   11.4    3.6  4.2 0.55  18.9
    68404711469410432  54.0803  24.1810  15.4124   0.0009   8.49   0.03   2.6856   0.0653  23.66   0.04 -51.54   0.03   0.46   18.7    3.7  2.9 1.75  10.3
   477702965791886080  72.4060  61.7131  15.4556   0.0004   6.92   0.03   2.2393   0.1589  11.70   0.02 -40.52   0.02   1.61   94.2  -11.0 12.6 1.78  51.4
    67034994860213888  59.4195  25.2677  15.4632   0.0008   6.71   0.05   2.5566   0.0635  17.22   0.06 -41.71   0.03   0.25   14.9    6.5  1.8 0.61  23.9
    50856471531291648  58.8069  19.5045  15.4758   0.0007   7.58   0.04   2.7026   0.0906  20.11   0.05 -46.49   0.03   0.46   12.3    8.6  7.4 0.49  19.5
  3411996138194329984  72.7850  21.4494  15.4864   0.0006  12.59   0.04   2.6841   0.0984  21.25   0.05 -79.70   0.03   0.53   62.5    9.3  6.8 0.94  64.4
    64757425241820800  56.1294  22.2540  15.4954   0.0011   6.89   0.05   2.6357   0.0838  18.89   0.06 -42.64   0.04   0.36   10.6    7.6  1.4 0.86  12.0
  3260114858974297088  61.4944   2.7559  15.5361   0.0004   5.18   0.04   2.3606   0.1282  12.40   0.04 -28.37   0.04   0.85   83.9   18.4  8.2 1.43  57.3
    51505217751483392  59.8812  21.2716  15.5404   0.0010   7.95   0.05   2.6801   0.0655  20.00   0.06 -48.89   0.04   0.10   13.6    7.8  8.8 0.28  36.9
   117857755189714048  52.8614  27.3266  15.5433   0.0011   7.21   0.05   2.6129   0.0733  21.03   0.04 -43.60   0.04   0.48   11.7    3.7  6.1 0.51  19.2
    71309655549854080  53.5922  27.3958  15.5603   0.0007   7.57   0.04   2.7573   0.0857  21.89   0.06 -46.55   0.04   0.09   10.7    3.7  3.2 0.09 108.2
    50940034414875392  58.3782  19.9066  15.6071   0.0005   6.95   0.04   2.6255   0.0851  18.91   0.05 -42.20   0.03   0.61   13.7   10.7 10.3 2.26   3.9
   214988371869555968  89.0364  52.0229  15.6386   0.0008   5.75   0.04   2.4458   0.0705   2.70   0.04 -38.29   0.03   0.83  105.1   -5.2 10.9 1.07  95.8
   122143479715593472  47.6590  29.5716  15.6922   0.0011   7.34   0.04   2.9892   0.0790  23.31   0.05 -44.28   0.04   0.33   23.1    1.3 13.1 0.34  55.3
   117448530705462912  49.6711  25.7852  15.7163   0.0006   7.20   0.05   2.6542   0.0913  21.86   0.06 -42.82   0.04   0.68   16.1    3.8  8.7 0.71  18.7
    68345956317106688  55.0151  24.5006  15.7200   0.0015   8.06   0.05   2.7267   0.0443  22.25   0.07 -48.88   0.05   0.48   12.3    3.3  2.7 2.18   5.4
  3014049448078210304  80.3291 -10.4884  15.7453   0.0006  11.87   0.05  -0.4419   0.1096  13.50   0.04 -52.16   0.04   1.05   91.7   25.0  6.8 1.07  83.6
    67920926352940032  52.4949  23.3716  15.7542   0.0023   7.18   0.04   2.9028   0.0565  21.09   0.05 -44.16   0.04   0.40   10.1    5.8  8.0 0.51  11.7
    53864804065393536  60.7083  23.5106  15.7807   0.0005   7.09   0.05   2.6599   0.1132  17.66   0.05 -44.68   0.03   0.40   10.4    7.5  6.1 0.54  15.3
    51257621476724096  59.2082  19.9303  15.7861   0.0010   6.56   0.04   2.7304   0.0832  16.50   0.05 -40.29   0.03   0.22   20.6    9.3  9.9 0.72  24.6
    69122520763444352  51.9762  24.9363  15.7863   0.0008   7.66   0.04   2.7832   0.1178  22.59   0.04 -45.39   0.04   0.82   11.4    3.7  9.3 1.18   5.5
  3338131496797543936  82.4033   9.9110  15.7972   0.0021   6.72   0.23   2.5256   0.1074   6.73   0.22 -40.00   0.14   1.02   70.7   17.3  8.3 1.12  61.4
    64938569783224960  56.9804  23.3181  15.8481   0.0009   6.69   0.05   2.6909   0.0649  18.10   0.06 -41.40   0.05   0.16   13.9    7.7  0.7 1.19  11.4
  3380938405044145408 105.4583  24.7281  15.8700   0.0012   5.99   0.04   2.6165   0.0611  -3.95   0.05 -39.50   0.04   1.59  117.4   10.2  7.4 1.98  57.9
    65486951208575488  60.3084  23.1749  15.8753   0.0017   7.06   0.04   2.7876   0.0832  17.75   0.06 -43.56   0.03   0.31   10.2    7.7  7.2 0.59  12.0
  1364704044166608896 258.7258  46.0750  15.9197   0.0007  15.62   0.03   3.2111   0.1080 -20.06   0.03 -11.19   0.04   1.84  166.1  -30.5  7.0 2.36  68.8
    51311566265952768  58.9789  20.1317  15.9696   0.0007   8.58   0.05   2.8562   0.1085  22.01   0.06 -52.71   0.04   0.19   21.5    8.2  2.1 0.40  52.8
   196621957841078400  89.2214  44.5812  15.9701   0.0013   8.38   0.08   2.9434   0.0891   5.30   0.06 -55.63   0.05   1.85   74.9   -1.5  6.4 1.86  39.3
   348573537086742016  24.9319  42.7558  16.0288   0.0008   8.97   0.05  -0.2696   0.1092  35.14   0.05 -42.31   0.04   1.79   72.2  -10.6  8.4 1.79  39.2
  3289851975581037696  73.1598   9.2296  16.0364   0.0005  11.57   0.06   2.9316   0.1732  20.25   0.06 -69.66   0.04   1.65   63.9   14.9  8.0 2.12  29.2
    63485427727244544  56.5413  21.0978  16.0403   0.0013   6.84   0.05   2.8233   0.0855  18.80   0.06 -41.83   0.04   0.21   12.9    8.1  6.1 0.65  17.2
    62104028807382784  50.3124  21.8596  16.0547   0.0008   8.16   0.06   2.9018   0.1082  24.54   0.06 -49.68   0.04   0.60   19.3    5.2  5.9 0.81  22.3
  3221691841025198080  80.5417   0.8533  16.0706   0.0006   5.88   0.05   2.6722   0.1333   6.53   0.05 -31.10   0.04   0.78   92.3   21.4  8.7 0.98  91.3
   495760176536731264  67.1727  67.9312  16.0773   0.0004   7.86   0.04   2.6711   0.1153  16.39   0.02 -43.26   0.03   1.17   99.4  -14.8 15.0 1.23  78.1
    53563915834929024  61.6190  22.6165  16.0811   0.0008   6.57   0.06   2.8189   0.1212  16.04   0.07 -41.09   0.04   0.32   20.3    8.2  0.9 0.58  34.1
  3259100525136212480  64.4141   2.3182  16.0817   0.0016  12.06   0.15   3.3328   0.0123  27.67   0.46 -65.99   0.24   1.07   67.7   17.2  9.9 1.37  47.8
    53029278307021696  60.3586  21.5856  16.1010   0.0010   7.47   0.05   2.8764   0.0935  19.10   0.06 -45.85   0.04   0.47   10.1    7.9  8.5 0.50  10.6
   122767864881453568  47.0055  29.2419  16.1164   0.0013   8.56   0.05   2.9391   0.0776  26.57   0.07 -50.69   0.06   0.96   29.1    0.6  0.5 1.18  24.1
  3346428235446194688  87.9158  13.4737  16.1387   0.0007   5.17   0.06   2.6576   0.1438   2.60   0.06 -31.31   0.05   0.49  104.9   15.9 12.3 0.73 139.3
    69218418793157632  52.2004  25.5757  16.1863   0.0045   6.89   0.17   2.9460   0.0802  19.42   0.20 -43.03   0.15   1.03   14.3    6.3  8.9 2.22   4.9
    69763329884321152  53.0405  26.7090  16.2174   0.0010   8.88   0.06   2.9578   0.0888  25.39   0.07 -54.67   0.05   0.36   24.8    2.7  7.3 1.24  18.7
  3201033151410935040  68.6966  -5.2309  16.2220   0.0005   6.03   0.05   2.7334   0.1674  11.55   0.06 -29.40   0.05   0.77   87.0   22.4 10.5 0.94  89.6
    67349764424286848  57.9898  25.8085  16.2271   0.0010   7.91   0.05   2.9541   0.1515  20.47   0.07 -48.88   0.05   0.28   10.4    4.1  4.5 1.33   6.9
   131172772281894144  37.9168  28.8240  16.2296   0.0011   8.54   0.05   2.9741   0.1078  29.82   0.06 -48.66   0.06   1.22   42.5   -1.2  0.7 1.28  32.5
    91825305572524160  28.6326  17.7323  16.2485   0.0007   5.71   0.05   2.3718   0.0713  22.28   0.06 -31.44   0.06   1.04   81.9    2.5 11.4 1.39  56.9
  1152022589427911808 120.4366  87.1470  16.2516   0.0006  10.62   0.04   2.8632   0.1590 -20.30   0.04 -44.71   0.04   1.01  127.8  -23.0  0.6 1.05 119.0
  5150459841457873408  35.2342 -12.7353  16.3150   0.0007   5.75   0.05   1.3077   0.1090  21.10   0.06 -27.33   0.05   1.69  117.4   18.0  5.5 2.17  52.9
   119058490606226048  51.3616  29.1255  16.3311   0.0009   5.94   0.07   3.0768   0.1121  17.01   0.07 -35.73   0.06   0.98   37.4    4.4  3.1 2.26  16.1
   117161145853735680  50.8290  25.4700  16.3376   0.0008   8.43   0.06   2.8990   0.1470  25.20   0.06 -50.86   0.06   0.40   20.9    3.5  3.2 0.65  31.0
    69763329884321664  53.0430  26.7034  16.3477   0.0016   7.10   0.06   3.0141   0.0548  20.74   0.07 -43.68   0.06   0.07   11.4    4.1  9.7 0.19  31.1
   963723182993311872  90.0979  47.3352  16.3635   0.0008  10.87   0.06   2.8113   0.1203   4.84   0.06 -72.81   0.05   1.17   80.5   -3.5  0.9 1.21  65.2
    51874997255145728  61.6193  20.0436  16.3701   0.0012   6.94   0.06   2.9550   0.1056  17.34   0.09 -42.49   0.05   0.57   17.0    9.7 11.6 0.84  14.6
  2512644417501324160  28.9551   3.5866  16.3859   0.0008   5.30   0.06   2.5348   0.0826  20.80   0.06 -28.35   0.05   1.03  106.9    9.0  9.5 1.46  71.2
    64297485783636352  55.0438  21.7459  16.4400   0.0010   8.25   0.06   3.0190   0.1021  22.47   0.07 -50.15   0.05   0.40   15.8    5.0  5.9 1.95   7.3
    51838679011752448  62.4401  20.0777  16.4587   0.0009   6.89   0.07   3.2091   0.0913  16.40   0.08 -42.36   0.06   0.28   18.9    9.4 10.7 0.38  40.3
    51020711079738496  56.6367  19.2916  16.4623   0.0015   8.06   0.08   3.0769   0.0922  21.79   0.08 -48.94   0.05   0.15   15.9    8.3  0.9 0.21  75.2
    69707907626540928  53.8321  26.5529  16.4778   0.0011   6.34   0.07   2.8862   0.1069  17.88   0.07 -38.29   0.06   0.64   23.8    6.0  2.7 1.89  12.2
    53255434104774272  60.0430  22.0379  16.4928   0.0009   7.86   0.06   3.0165   0.1347  20.46   0.08 -49.00   0.04   0.61   12.0    7.2  1.7 0.84  13.8
    67747615832673408  54.3190  23.1844  16.5047   0.0011   7.99   0.08   3.0100   0.1393  22.17   0.09 -48.66   0.06   0.38   11.9    5.1  3.2 0.95  11.7
    71036358190950528  54.4540  26.8624  16.5169   0.0018   7.79   0.07   3.0186   0.0889  21.24   0.09 -47.65   0.06   0.63   10.8    3.5  3.6 0.88  11.3
   228579606900931968  63.1792  40.6902  16.5319   0.0008   7.03   0.07  -0.4024   0.1099  17.75   0.07 -42.86   0.05   2.11   42.6   -0.9 10.3 2.22  18.2
   956675515320687104  96.1604  40.2252  16.5411   0.0009   6.35   0.06   2.6940   0.1118   0.15   0.06 -42.85   0.05   1.40   94.5    1.7 10.0 1.63  56.4
  1095209208714175616 121.7896  66.9508  16.5487   0.0005  10.05   0.05   3.0107   0.1845 -17.89   0.03 -55.93   0.05   2.07  118.7  -14.4  5.9 2.13  54.4
    61917043110119552  52.0066  23.0783  16.5650   0.0010   7.13   0.08   2.9746   0.1521  20.50   0.13 -43.10   0.08   0.58   11.6    5.8  3.7 0.65  16.6
  3451873157193301632  89.8966  34.3710  16.5741   0.0008  10.34   0.06   3.1049   0.1255   6.71   0.06 -70.24   0.04   1.91   71.9    3.6 12.0 1.99  34.9
    53140397701490176  61.1450  22.0461  16.5948   0.0008   7.31   0.08   3.0386   0.0864  18.34   0.07 -45.89   0.04   0.61   10.9    8.0  2.2 0.62  16.9
   117179356515011584  50.4478  25.2960  16.6017   0.0012   7.26   0.09   3.2087   0.0889  21.96   0.11 -43.53   0.07   0.45   14.0    4.2  8.1 0.46  24.2
   267585125492046336  81.4894  55.7709  16.6300   0.0010   5.49   0.06   2.7684   0.1516   5.77   0.07 -35.21   0.06   1.03  108.8   -7.2  0.4 1.38  76.9
    67656665605333888  52.9578  22.8400  16.6392   0.0014   8.08   0.09   2.9043   0.0669  23.58   0.11 -49.76   0.07   0.41   14.6    4.9  7.1 1.06  11.8
  6814127346392920320 324.4664 -26.1055  16.6405   0.0007  10.50   0.07   3.0642   0.1431  34.22   0.07 -62.51   0.06   1.57  181.5    0.0  6.0 2.15  82.3
    50229028348709248  60.3496  19.1422  16.6513   0.0010   7.68   0.07   3.0455   0.1141  19.15   0.08 -46.87   0.05   0.14   15.0    9.2  9.8 0.15  72.3
    53174379482675456  61.3072  22.3049  16.6574   0.0008   7.31   0.07   3.2755   0.1543  17.19   0.08 -46.43   0.05   0.71   11.0    8.9 10.8 1.28   1.4
   117874110425255424  52.2970  27.1645  16.6714   0.0029   7.14   0.11   3.2198   0.1032  20.16   0.12 -43.07   0.10   0.87   12.8    3.9  0.7 0.94  13.3
    68577300435634432  55.3328  25.1135  16.6886   0.0012   8.21   0.08   2.9571   0.1152  22.26   0.10 -50.38   0.06   0.39   14.3    3.7  1.2 1.56   8.9
   124165236784945408  49.9395  31.3363  16.7150   0.0017   6.19   0.09   2.9883   0.0793  18.97   0.08 -36.76   0.07   0.84   35.3    2.0  8.7 1.42  23.6
    67736070960579072  54.4046  23.1826  16.7622   0.0015   6.92   0.09   2.9825   0.1070  19.38   0.10 -42.14   0.06   0.25   10.4    6.6  3.9 0.64  14.8
   145260574251299200  65.9379  21.0386  16.7712   0.0008   6.17   0.08   3.1124   0.1249  13.32   0.09 -38.47   0.06   0.38   35.2    9.8  8.9 0.67  49.7
   122293563052804352  49.1487  29.7554  16.7714   0.0021   6.75   0.09   2.9817   0.1116  21.14   0.10 -40.46   0.08   0.40   25.1    1.8 10.6 0.51  43.5
   180141511197131136  67.3906  41.6529  16.7964   0.0022   5.35   0.22   2.2600   0.1204  11.18   0.22 -34.18   0.17   0.99   74.6   -0.3  2.7 1.61  45.2
   139484113819289472  47.8916  37.4745  16.8040   0.0014   6.71   0.08   2.9568   0.1047  21.21   0.08 -38.09   0.08   1.66   40.3   -1.7 12.2 1.88  19.9
    50443055159156352  59.8685  19.5113  16.8376   0.0011   6.66   0.10   3.3222   0.1408  16.66   0.11 -41.97   0.08   0.96   19.8   10.3  6.6 1.62  11.3
  3296647575916268544  62.1306   5.0877  16.8480   0.0007   8.70   0.07   2.9026   0.1639  20.29   0.08 -50.72   0.05   1.83   47.6   15.8 13.0 1.91  23.5
   122123482347867520  47.5286  29.5713  16.8591   0.0010   9.19   0.08   3.1217   0.1018  27.81   0.09 -55.15   0.08   1.09   34.0   -0.1  9.7 1.69  18.9
   119609655169509760  53.9360  28.8519  16.8640   0.0014   6.83   0.08   3.1580   0.1114  20.06   0.10 -41.89   0.08   0.40   17.0    4.3 12.2 1.34   8.6
  6907710083865474432 307.1964  -7.2779  16.8910   0.0010  13.38   0.07   3.2936   0.1056  30.84   0.08 -76.25   0.06   1.42  176.6  -13.3 13.7 1.98  86.9
    63546038305742720  56.0105  21.2209  16.9057   0.0011   6.93   0.09   3.1055   0.1358  19.85   0.11 -43.70   0.08   1.15   11.2    9.2  4.6 2.20   4.5
    53258732639653760  59.9995  22.0914  16.9497   0.0009   6.67   0.09   3.0791   0.1363  17.26   0.11 -41.31   0.06   0.49   16.9    8.6  3.6 1.04  15.6
    53892669813156736  60.9566  23.7204  16.9778   0.0006   7.86   0.08   3.0650   0.1553  19.42   0.09 -49.52   0.05   0.37   12.3    6.6  6.5 0.58  17.7
   123444098892039296  48.6666  31.1528  17.0012   0.0012   8.55   0.09   3.4674   0.0983  25.84   0.10 -51.28   0.09   0.87   28.9    0.1  8.0 1.09  25.0
  3452985377626738304  93.3464  36.2210  17.0276   0.0011   5.88   0.08   2.9062   0.1556   1.69   0.08 -39.71   0.06   1.53   94.5    4.3  2.1 1.93  48.0
   190954593875868288  84.5561  39.6902  17.0358   0.0013   6.34   0.10   2.9035   0.1462   6.20   0.09 -42.67   0.07   1.52   74.5    1.9  9.9 1.77  40.7
    51760270089541504  59.1616  21.5855  17.0560   0.0011   7.05   0.09   3.0914   0.0923  18.15   0.13 -44.08   0.07   0.49   10.2    8.2  3.2 0.65  14.7
    63593798341985152  56.4457  21.7468  17.0873   0.0014   8.16   0.14   3.4814   0.1229  21.82   0.13 -50.54   0.11   0.45   14.2    6.0  2.2 1.21  11.3
   942738861841692928  96.1537  35.5230  17.1190   0.0010   5.23   0.08   2.5960   0.1168   0.24   0.09 -35.33   0.07   1.44  113.4    5.0  6.3 2.06  53.8
   120532175489096448  52.1631  29.4088  17.1199   0.0012   5.91   0.09   2.9653   0.1240  17.56   0.11 -35.57   0.08   0.64   37.8    4.0  8.3 1.77  20.4
   435284288231087872  49.5899  47.6373  17.1422   0.0018   6.73   0.11   -99.99   -99.99  20.42   0.15 -37.98   0.10   1.29   60.9   -6.7  5.8 1.42  41.8
    69420213536768896  54.4062  25.6970  17.1617   0.0012   6.65   0.11   3.0605   0.0886  18.03   0.14 -41.00   0.10   0.64   16.2    6.8  4.2 2.19   7.0
    68364682374473856  55.4681  24.6992  17.1728   0.0014   8.07   0.09   3.2201   0.1317  21.98   0.10 -49.14   0.08   0.45   12.2    3.5  1.2 1.97   6.0
  3219772471680366592  88.0631   1.4959  17.1757   0.0012   6.37   0.09   2.7935   0.1179   4.08   0.09 -34.93   0.08   1.67   97.0   21.9  8.7 1.95  48.4
    69573251811510912  53.2141  25.9156  17.1851   0.0013   6.96   0.10   3.1691   0.1311  20.16   0.10 -42.56   0.09   0.17   11.9    4.5  1.6 0.23  49.9
   124939636568489216  51.6723  33.8391  17.2153   0.0020   6.43   0.14   3.0969   0.0797  18.57   0.12 -38.19   0.10   1.21   33.5    1.1  2.0 1.61  20.2
    70143314231433600  55.8583  25.9783  17.2676   0.0012   6.27   0.10   3.1501   0.1214  17.27   0.13 -38.78   0.08   0.06   24.2    5.2  0.0 0.33  72.2
    53251517094713728  60.2974  22.1771  17.2699   0.0010   8.06   0.10   3.1967   0.1066  21.03   0.14 -49.55   0.08   0.70   14.6    6.4  6.8 1.50   8.4
   325276431881277568  35.0440  33.3299  17.2710   0.0014  11.48   0.12   3.4975   0.1680  41.77   0.13 -63.42   0.13   1.17   62.8   -4.7  0.8 1.50  40.8
    51942307982163072  62.6889  20.3376  17.2727   0.0023   5.89   0.09   3.1741   0.0959  13.75   0.12 -36.49   0.09   0.20   38.5    9.5  2.4 0.50  75.3
   153574359625935104  73.1633  26.4196  17.3004   0.0011   5.97   0.10   3.6551   0.1777  10.49   0.12 -39.06   0.08   1.00   50.6    8.5 10.7 1.48  32.8
    71723862196809856  56.4199  28.5348  17.3455   0.0013   7.30   0.13   3.3200   0.1286  20.09   0.13 -44.75   0.09   0.56   10.6    3.8  3.5 0.57  17.4
   157485769163964928  75.9402  31.4688  17.3480   0.0008   6.64   0.11   3.0478   0.1662  11.28   0.15 -42.75   0.08   1.96   48.4    6.0  7.8 2.21  21.2
   285532900468805120  78.3020  61.5701  17.3515   0.0013   8.14   0.10   3.3253   0.1551  10.78   0.07 -49.48   0.07   1.38   89.8  -11.1  5.3 1.42  61.9
   254137372434085760  70.6925  46.6531  17.3515   0.0011   8.53   0.09   3.2086   0.2080  17.09   0.11 -53.73   0.08   1.86   58.0   -4.1 12.4 1.87  29.6
  2976833556459704960  75.3879 -17.5272  17.3856   0.0008  11.03   0.10   3.2065   0.1734  15.90   0.07 -41.15   0.08   0.82   96.8   26.9  6.8 0.82 114.9
   119776604841920896  53.6301  28.8420  17.3892   0.0016   7.23   0.10   3.2503   0.0945  20.99   0.11 -44.52   0.10   0.13   13.3    3.0  8.9 0.14  68.2
   173649135551619072  71.1400  34.6207  17.3942   0.0008   5.64   0.10   3.0224   0.1603  11.16   0.14 -36.65   0.09   1.44   60.6    4.6  8.6 2.32  25.3
    67429856973800960  59.1942  26.3500  17.4054   0.0010   8.00   0.11   3.4211   0.1315  19.98   0.16 -49.14   0.09   0.63   12.9    3.3  6.8 2.13   5.0
    57319916274721920  55.1350  19.9082  17.4204   0.0011   6.75   0.09   3.1945   0.1513  18.43   0.11 -41.79   0.09   0.81   16.6    8.8  1.1 1.29  12.6
    63094894941091328  56.7737  20.0102  17.4286   0.0013   7.56   0.10   3.3510   0.1505  18.95   0.13 -47.07   0.09   1.18   10.2    7.5  7.5 1.32   5.1
    71321853256875264  54.2501  27.4498  17.4297   0.0013   5.99   0.13   3.1059   0.1667  16.70   0.13 -37.02   0.12   0.33   33.0    5.8  7.9 2.03  15.5
    53014881576687872  60.1400  21.4527  17.4533   0.0011   6.94   0.11   3.1869   0.1460  17.51   0.11 -42.90   0.07   0.24   13.1    8.3  3.1 0.33  38.4
    61484174830107776  52.2183  21.8074  17.4846   0.0012   7.39   0.13   3.1268   0.0840  21.05   0.17 -44.81   0.11   0.65   11.2    6.2  3.5 0.65  16.0
   119443869432136192  53.0821  28.0619  17.4931   0.0015   7.69   0.12   3.2828   0.1408  21.11   0.13 -45.44   0.12   1.49   13.1    2.6  0.9 1.62   7.9
   168047815299448960  56.9987  29.5605  17.4967   0.0011   7.29   0.13   3.3247   0.1504  19.73   0.15 -45.03   0.11   0.47   13.1    3.3  2.2 0.48  26.2
   265774637862033408  77.3698  52.1174  17.5418   0.0013   9.22   0.13   3.3744   0.1812  13.45   0.15 -58.34   0.13   1.74   72.5   -6.5  1.4 1.74  40.6
  5112771851328728064  52.2598 -14.9977  17.5585   0.0014   8.43   0.09   3.1419   0.1165  24.48   0.11 -37.80   0.10   2.12   87.1   22.5  4.9 2.14  39.7
   124667924053406976  52.9210  33.0692  17.5691   0.0014   7.08   0.13   3.2656   0.0976  20.93   0.13 -43.11   0.11   0.51   23.7    0.8 11.0 0.55  37.6
  3312102173916273280  65.2558  16.0334  17.5720   0.0012   5.89   0.12   2.8403   0.1537  13.51   0.15 -36.46   0.11   1.11   45.5   13.2  1.4 1.88  23.6
  3202549584102677120  64.9521  -5.1889  17.5886   0.0021   5.84   0.55   2.5934   0.1382  12.70   0.53 -29.69   0.37   1.67   87.4   22.6 12.6 2.15  39.4
  3287165147119337984  67.1784   7.9277  17.6078   0.0013   5.20   0.12   3.0761   0.1374  10.85   0.12 -29.85   0.10   0.67   77.8   17.0  9.8 1.20  62.7
   121664981703811712  48.1066  28.1612  17.6222   0.0014   8.86   0.11   3.4111   0.1309  27.92   0.13 -52.24   0.12   0.75   29.6    1.1 12.5 1.24  21.2
    68748751233818112  52.4480  24.2015  17.6390   0.0014   6.95   0.15   3.3496   0.1392  20.46   0.15 -42.63   0.11   0.25   12.6    5.6  8.3 0.60  15.4
   149200811609894528  65.8549  23.5738  17.6590   0.0012   5.66   0.13   3.1288   0.0907  12.02   0.15 -35.60   0.10   0.22   46.7    8.6 12.5 0.66  66.7
   241416405157376640  51.5109  44.3320  17.6603   0.0012   7.08   0.12   3.0820   0.1085  21.03   0.15 -41.21   0.12   1.11   50.0   -5.0  0.3 1.16  42.3
   137148407525432960  44.6231  34.5323  17.7056   0.0014   5.29   0.12   2.9946   0.1623  17.68   0.14 -30.89   0.14   0.55   67.5   -1.0  6.6 1.09  60.3
    69162201965316096  52.2821  25.3620  17.7371   0.0014   7.16   0.13   3.1452   0.1083  21.33   0.15 -43.53   0.11   0.13   10.8    4.6  9.4 0.22  24.2
   334037271813170688  41.7258  38.8627  17.7422   0.0016   7.02   0.16   3.0981   0.1350  23.97   0.14 -39.60   0.14   0.96   47.4   -4.4  1.9 1.01  45.8
    50429650564234880  60.2965  19.4003  17.7545   0.0012   6.94   0.15   3.3828   0.1796  17.14   0.17 -43.37   0.09   0.69   16.4    9.7  7.6 0.89  16.0
   119499665350704384  54.1937  28.2516  17.7668   0.0019   7.69   0.15   3.3248   0.1008  21.26   0.20 -47.55   0.13   0.45   12.3    3.0  9.5 0.60  12.5
    70768554094282368  57.2397  27.6404  17.8062   0.0012   6.92   0.14   3.3326   0.1698  18.23   0.18 -41.68   0.11   1.09   12.4    5.5  2.4 1.64   7.2
   117846450835917568  53.2399  27.2887  17.8073   0.0016   7.35   0.16   3.3539   0.0912  21.04   0.17 -44.95   0.13   0.34   10.6    3.7  1.8 0.34  30.3
   216632962090612608  56.7458  31.8940  17.8939   0.0013   7.59   0.16   3.3090   0.1857  21.12   0.20 -45.00   0.12   1.75   18.6    1.7  4.0 1.77  10.0
    70472789763930496  57.3701  26.8475  17.9076   0.0013   6.74   0.16   3.3763   0.1418  18.24   0.16 -41.52   0.11   0.43   14.5    5.6  2.2 0.98  14.3
    51781706269632256  58.8560  21.7808  17.9149   0.0013   6.35   0.15   3.1952   0.1614  16.68   0.21 -39.23   0.10   0.33   23.2    8.8  3.4 1.19  18.9
   281474289516849024  80.8260  60.3497  17.9150   0.0011   6.35   0.11   3.3669   0.2116   7.26   0.09 -38.78   0.09   1.68  102.1   -9.6  7.4 1.97  50.6
    51577476281360512  58.5681  20.9298  17.9188   0.0011   6.98   0.15   3.4322   0.1518  18.83   0.18 -43.89   0.11   0.96   11.6    8.9  1.0 1.30   8.7
    51474495848610432  59.4046  21.0299  17.9189   0.0013   7.83   0.15   3.5394   0.1684  19.95   0.16 -48.90   0.11   0.52   12.1    7.7  4.3 0.70  15.8
    52707671154543360  62.1618  21.7938  17.9739   0.0016   7.02   0.15   3.4720   0.1375  16.95   0.18 -44.08   0.13   0.52   15.1    8.6  4.5 0.60  23.3
   200167711043353216  72.8210  40.0717  17.9754   0.0032   9.28   0.20   2.4602   0.0309  15.87   0.26 -59.94   0.20   1.20   52.1   -0.5 10.7 1.29  38.7
  1116722528101132544  91.4849  77.0027  18.0601   0.0013  13.57   0.11   3.7878   0.1891   4.60   0.10 -72.31   0.14   1.64  111.9  -18.8  0.4 1.64  66.6
   273078113788754048  73.2802  53.5532  18.1096   0.0011   9.30   0.13   3.3500   0.1587  16.12   0.13 -56.52   0.11   2.19   72.3   -7.6  6.0 2.20  32.0
  1003788970095934336 103.4592  61.1812  18.1712   0.0017  10.78   0.16   3.8834   0.1657  -7.27   0.14 -68.39   0.12   0.78  102.1  -11.0 13.0 0.78 126.2
    71359782111917696  54.6906  27.4621  18.2603   0.0019   6.70   0.20   3.5099   0.1228  18.95   0.20 -40.18   0.15   0.94   16.5    5.5  4.2 1.87   8.3
  3444519000658069120  85.1531  30.2224  18.3622   0.0034   8.83   0.20   2.6544   0.0607   9.35   0.23 -58.44   0.13   2.10   60.1    6.0  4.1 2.12  27.6
   137461012424709376  47.3692  33.6256  18.3733   0.0031   8.52   0.25   3.8689   0.1635  26.01   0.29 -50.60   0.23   1.09   33.1   -1.4 12.0 1.25  24.1
   978901043365272320 103.6190  48.6322  18.3780   0.0016   5.83   0.21   3.4107   0.1893  -3.65   0.21 -38.98   0.20   1.06  120.0   -3.3  2.4 1.35  87.1
    51493432361309184  59.5427  20.9487  18.3884   0.0016   7.72   0.18   3.4005   0.1725  19.93   0.20 -47.06   0.13   0.37   11.3    6.6  9.6 1.60   3.6
   257467861875845120  70.0853  48.1894  18.4119   0.0020   6.16   0.19   3.4750   0.1651  12.08   0.24 -38.44   0.15   1.68   72.6   -3.6  2.9 2.03  34.9
    69794528526747136  53.1513  26.9694  18.4206   0.0020   7.81   0.20   3.6528   0.2124  22.37   0.23 -48.09   0.18   0.30   12.5    3.5  7.2 0.43  23.5
    19817739313090688  39.5687   7.9651  18.4425   0.0020  12.50   0.16   0.7156   0.0983  43.61   0.17 -71.07   0.18   1.43   69.5    8.2  6.5 1.87  36.1
   117770786396229376  52.0473  26.9269  18.4699   0.0025   7.20   0.25   3.5095   0.1108  20.71   0.27 -43.34   0.18   0.74   12.5    3.8  1.9 0.78  15.6
    52599193163867648  63.6831  22.2612  18.4891   0.0016   6.94   0.21   3.7385   0.1857  16.67   0.26 -42.97   0.18   0.83   18.3    8.9  8.8 1.02  15.5
  3304063708829092480  63.1798  11.5549  18.5773   0.0023   8.13   0.20   3.5570   0.1385  18.77   0.24 -47.63   0.21   0.30   33.9   13.5  6.1 0.31 104.4
  5096267799542694272  61.6447 -17.9151  18.6084   0.0017   5.08   0.20   0.1040   0.1678  12.06   0.17 -20.13   0.16   1.41  133.0   26.6 10.8 2.06  62.8
    51200343792868096  57.6412  20.3272  18.6290   0.0016   8.14   0.22   3.5121   0.2010  21.83   0.27 -50.28   0.17   0.46   15.5    7.5  1.9 0.79  19.1
    84947409368770944  40.6686  20.1166  18.6517   0.0024   7.74   0.21   3.7151   0.1103  26.44   0.21 -45.79   0.22   1.19   36.0    4.0 11.5 1.19  28.1
   160658199509606144  74.7769  32.6636  18.6685   0.0017   5.81   0.20   3.0085   0.1522   9.60   0.25 -37.82   0.16   1.26   60.0    5.5  6.5 1.81  32.3
   123462648854617984  48.9348  31.1134  18.6759   0.0020   6.31   0.24   3.7291   0.1620  19.21   0.31 -37.93   0.24   0.69   33.9    1.6  6.8 1.04  31.1
    53416031520105088  60.0341  22.5335  18.8204   0.0028   7.01   0.23   3.4108   0.1632  18.42   0.28 -44.09   0.18   0.83   10.9    8.2  0.9 1.11   9.6
   233877118346354944  64.4828  46.7753  18.8439   0.0025   8.08   0.28   3.6119   0.2332  17.98   0.28 -50.72   0.20   0.73   54.1   -4.7  0.5 0.73  72.9
    70761063671155072  56.8815  27.4495  18.8600   0.0024   6.96   0.28   3.6015   0.2208  18.29   0.33 -42.88   0.22   0.50   11.3    5.0  5.2 0.84  11.7
    69313419173585792  53.0941  24.9928  18.8669   0.0030   7.82   0.33   3.5218   0.1222  21.56   0.39 -46.18   0.26   1.30   11.1    3.3  4.8 2.01   4.9
  2093702651637904384 283.5800  36.4640  18.9353   0.0021  10.03   0.16   3.7904   0.1468   7.02   0.17 -16.18   0.19   1.03  188.1  -30.5  9.1 1.48 124.2
    68663470363446144  54.6147  25.5049  18.9642   0.0030   6.57   0.31   3.6613   0.1893  18.46   0.38 -40.23   0.25   0.19   17.6    5.5  1.5 0.61  28.2
   515266784126713728  35.8705  64.6442  19.0457   0.0018   6.73   0.22   3.4517   0.2907  24.88   0.15 -27.30   0.20   1.89  104.3  -15.9 13.3 2.14  47.2
    47521579747751680  64.8404  18.1947  19.1959   0.0029   7.57   0.33   3.3779   0.1372  16.75   0.35 -47.74   0.26   0.94   22.7   10.5 12.6 0.95  19.6
   351038779593630080  26.1465  46.4481  19.2126   0.0033   9.50   0.41   4.0439   0.2418  37.44   0.31 -43.60   0.27   1.66   74.6  -11.9 13.7 1.67  42.9
   191531798822506240  86.9200  39.8381  19.2454   0.0030   6.64   0.33   3.4839   0.2458   5.57   0.37 -43.84   0.22   2.03   75.1    2.0 13.3 2.26  31.9
  3421296112485935232  81.0044  27.4402  19.3835   0.0038   5.39   0.49   3.5115   0.2100   6.42   0.48 -35.35   0.31   1.16   78.7    9.0  5.0 1.80  42.7
   117834940322217728  53.1483  27.0601  19.4134   0.0040   7.63   0.43   3.1814   0.1405  21.66   0.42 -47.14   0.34   0.43   11.2    3.4  8.8 0.56  12.0
   122680346332491136  48.8537  30.7681  19.6235   0.0044   8.14   0.51   3.6654   0.2222  25.03   0.57 -47.17   0.38   1.39   25.2    0.2 10.4 1.58  14.2
    71036250816160128  54.4442  26.8456  19.8978   0.0049   6.73   0.57   2.8662   0.1563  18.19   0.79 -40.45   0.50   1.07   15.3    5.9  0.4 2.02   7.4
   118140050504302848  52.1841  28.0769  19.9291   0.0055   7.61   0.72   3.5564   0.2573  19.79   0.88 -44.51   0.58   2.27   13.9    2.4  1.5 2.35   5.7
  2779519318608873344  10.0151  14.5113  19.9383   0.0035   5.13   0.51   2.5655   0.2462  21.65   0.61 -26.68   0.39   1.56  137.6   -1.9  1.2 2.25  59.9
    48936341975292032  62.9487  20.2809  20.0102   0.0054   6.96   0.64   3.0054   0.1596  17.09   0.90 -44.95   0.63   1.57   18.6   10.1  6.9 1.83   9.2
  4876633583026501888  73.6592 -30.1123  20.0513   0.0040  15.19   0.46   3.3819   0.2993  23.63   0.41 -37.25   0.49   0.92  113.7   29.8 11.2 0.92 120.2
  2883006349448527872  91.3667 -38.8154  20.0745   0.0044  11.69   0.44   3.0406   0.2061   3.00   0.46 -15.06   0.53   0.98  134.5   32.4  9.9 1.02 128.0
   117448530704135680  49.6722  25.7851  20.1549   0.0063   7.50   1.12   2.7306   0.1392  22.63   1.12 -42.53   0.81   1.91   15.7    3.2 13.5 1.95   4.0
  5552812377749046272 101.2028 -46.1629  20.2695   0.0054  10.38   0.54   2.5872   0.2173  -4.28   0.69  -5.36   0.68   1.59  153.6   33.2 12.7 1.82  82.2
  2587694912255555840  24.0852  13.3250  20.5763   0.0079   6.77   0.88   2.3561   0.1561  26.43   1.25 -37.13   0.89   1.80   80.4    2.8  6.2 1.98  39.6

==> anc/catalogues/escapecat.tex <==
\begin{longtable}{rrrrrrrrrrrrrr}
\hline
        \multicolumn{1}{l}{Gaia EDR3 Source ID}                   &  \multicolumn{1}{c}{RA}     &  \multicolumn{1}{c}{Dec}     & \multicolumn{1}{c}{$G$}  &  \multicolumn{1}{c}{Parallax} & \multicolumn{1}{c}{$B_p-R_p$}  & \multicolumn{1}{c}{$\mu_\alpha$} & \multicolumn{1}{c}{$\mu_\delta$}  
       & \multicolumn{1}{c}{$\Delta v_{2D}$} &  \multicolumn{1}{c}{$d_\textrm{present}$} & \multicolumn{1}{c}{$v_r$} &  \multicolumn{1}{c}{$d_\textrm{min}$} & $\Delta v_\textrm{3D}$ &  $t_\textrm{escape}$ \\
                                        &  \multicolumn{1}{c}{[deg]}  &  \multicolumn{1}{c}{[deg]}   &  \multicolumn{1}{c}{[mag]}   &   \multicolumn{1}{c}{[mas]}   & \multicolumn{1}{c}{[mag]}  & \multicolumn{1}{c}{[mas/yr]} & \multicolumn{1}{c}{[mas/yr]}  
                                        &  \multicolumn{1}{c}{[km/s]}   &  \multicolumn{1}{c}{[pc]}                 & \multicolumn{1}{c}{[km/s]} & \multicolumn{1}{c}{[pc]} & \multicolumn{1}{c}{[km/s]} & \multicolumn{1}{c}{[Myr]}\\
                            
\hline

   163841083812606592 &  61.6518 &  27.5997 & $  5.1445\pm  0.0006$ &  $  8.07\pm  0.11$ &  $ -0.1494\pm  0.0000$ &  $ 21.15\pm  0.14$ &  $-51.79\pm  0.07$ &   1.23 &   17.4 &    3.4 & 10.9 & 2.16 &  6.1\\
   119006092005322112 &  51.2042 &  28.6523 & $  7.1103\pm  0.0004$ &  $  9.74\pm  0.04$ &  $  0.1496\pm  0.0001$ &  $ 29.26\pm  0.05$ &  $-57.95\pm  0.04$ &   0.85 &   35.8 &    0.4 &  9.2 & 2.29 & 14.8\\
    62890175323180928 &  50.0887 &  23.6890 & $  7.5496\pm  0.0003$ &  $  9.62\pm  0.03$ &  $  0.3076\pm  0.0001$ &  $ 29.63\pm  0.03$ &  $-58.04\pm  0.02$ &   0.14 &   34.2 &    4.5 &  1.3 & 0.33 & 100.3\\
    62413988007668352 &  49.4574 &  22.8320 & $  7.5794\pm  0.0002$ &  $  7.48\pm  0.02$ &  $  0.3884\pm  0.0003$ &  $ 23.07\pm  0.03$ &  $-44.76\pm  0.02$ &   0.29 &   16.0 &    5.0 &  6.9 & 0.29 & 48.0\\
    65292234570088064 &  56.1073 &  24.3945 & $  8.1218\pm  0.0003$ &  $  8.03\pm  0.02$ &  $  0.3834\pm  0.0005$ &  $ 21.95\pm  0.03$ &  $-49.20\pm  0.02$ &   0.19 &   11.2 &    3.4 &  1.2 & 2.35 &  4.7\\
   136347211441563136 &  43.5371 &  32.3360 & $  8.1518\pm  0.0004$ &  $  7.23\pm  0.04$ &  $  0.3007\pm  0.0004$ &  $ 24.58\pm  0.03$ &  $-42.01\pm  0.03$ &   0.59 &   34.0 &   -1.0 & 12.8 & 0.61 & 50.7\\
  3229690616319232640 &  72.3796 &  -0.6318 & $  8.4444\pm  0.0001$ &  $  6.60\pm  0.02$ &  $  1.1659\pm  0.0013$ &  $ 11.91\pm  0.02$ &  $-36.06\pm  0.02$ &   2.09 &   73.6 &   21.6 &  4.8 & 2.33 & 30.8\\
    70347033119553408 &  56.3126 &  26.8913 & $  8.5493\pm  0.0004$ &  $  6.55\pm  0.03$ &  $  0.3565\pm  0.0005$ &  $ 17.60\pm  0.03$ &  $-39.85\pm  0.02$ &   0.69 &   18.3 &    6.3 &  1.1 & 1.92 &  9.3\\
   479937379577969792 &  79.7768 &  64.5393 & $  8.8540\pm  0.0002$ &  $  6.08\pm  0.02$ &  $  0.4938\pm  0.0017$ &  $  7.47\pm  0.01$ &  $-36.47\pm  0.01$ &   1.35 &  113.5 &  -11.9 & 13.6 & 1.66 & 66.4\\
    71296667568555904 &  54.0353 &  27.3428 & $  9.2155\pm  0.0005$ &  $  7.78\pm  0.02$ &  $  0.7591\pm  0.0005$ &  $ 21.97\pm  0.03$ &  $-47.90\pm  0.02$ &   0.26 &   11.8 &    3.6 &  4.6 & 0.33 & 31.9\\
     3763976194792448 &  45.2768 &   5.0064 & $  9.2792\pm  0.0002$ &  $  7.95\pm  0.02$ &  $  0.7205\pm  0.0012$ &  $ 24.53\pm  0.02$ &  $-45.73\pm  0.02$ &   2.30 &   50.9 &   12.4 &  7.7 & 2.30 & 21.4\\
  2884080885842578176 &  89.4617 & -38.0676 & $  9.3530\pm  0.0011$ &  $ 13.75\pm  0.04$ &  $  0.9150\pm  0.0002$ &  $  5.81\pm  0.05$ &  $-19.37\pm  0.05$ &   1.13 &  129.4 &   32.2 &  9.8 & 1.15 & 109.8\\
    64317998547641344 &  55.6001 &  21.4733 & $  9.7122\pm  0.0002$ &  $  7.84\pm  0.02$ &  $  0.7113\pm  0.0023$ &  $ 21.14\pm  0.02$ &  $-47.94\pm  0.02$ &   0.39 &   10.5 &    6.3 &  5.4 & 0.87 & 10.1\\
   123561334319267328 &  48.6034 &  31.8804 & $  9.9358\pm  0.0012$ &  $  9.09\pm  0.02$ &  $  0.8191\pm  0.0003$ &  $ 27.65\pm  0.02$ &  $-54.51\pm  0.02$ &   0.81 &   34.2 &   -0.5 &  8.6 & 1.14 & 28.3\\
  2569833036623574912 &  30.9437 &   9.0854 & $  9.9546\pm  0.0003$ &  $  7.78\pm  0.05$ &  $  0.7538\pm  0.0039$ &  $ 29.39\pm  0.07$ &  $-43.64\pm  0.05$ &   1.60 &   66.1 &    6.4 &  7.6 & 1.62 & 39.7\\
    59661291925385600 &  48.9759 &  20.4540 & $  9.9612\pm  0.0006$ &  $  9.78\pm  0.02$ &  $  0.8419\pm  0.0009$ &  $ 29.51\pm  0.02$ &  $-59.11\pm  0.02$ &   0.89 &   37.3 &    4.6 &  1.9 & 1.75 & 20.8\\
   996432721909716352 &  93.5585 &  53.1359 & $ 10.2293\pm  0.0011$ &  $  8.73\pm  0.01$ &  $  0.9009\pm  0.0005$ &  $  2.27\pm  0.01$ &  $-56.82\pm  0.01$ &   1.76 &   88.1 &   -6.2 &  4.7 & 1.78 & 48.4\\
    68409487473090688 &  54.3955 &  24.2364 & $ 10.4436\pm  0.0004$ &  $  6.39\pm  0.02$ &  $  0.8421\pm  0.0018$ &  $ 17.95\pm  0.02$ &  $-39.38\pm  0.01$ &   0.25 &   21.5 &    7.0 &  3.6 & 1.54 & 13.5\\
  3456831782836158464 &  89.7484 &  36.9269 & $ 10.4729\pm  0.0003$ &  $  5.55\pm  0.02$ &  $  0.7377\pm  0.0019$ &  $  2.06\pm  0.02$ &  $-37.85\pm  0.01$ &   0.53 &   94.6 &    3.2 &  9.7 & 0.72 & 127.3\\
  3282264001022709248 &  69.4646 &   5.0521 & $ 10.5373\pm  0.0005$ &  $ 10.37\pm  0.04$ &  $  1.0546\pm  0.0019$ &  $ 19.83\pm  0.05$ &  $-58.64\pm  0.04$ &   1.00 &   59.7 &   17.1 &  6.0 & 1.15 & 50.7\\
  3380124594641007360 & 104.6423 &  23.1794 & $ 10.6117\pm  0.0002$ &  $  6.30\pm  0.02$ &  $  0.7552\pm  0.0091$ &  $ -3.48\pm  0.02$ &  $-40.96\pm  0.01$ &   1.76 &  111.6 &   11.1 &  8.8 & 2.10 & 51.8\\
  3321229082499932416 &  86.4685 &   6.0039 & $ 10.7147\pm  0.0002$ &  $  8.30\pm  0.01$ &  $  0.9220\pm  0.0048$ &  $  6.15\pm  0.01$ &  $-47.70\pm  0.01$ &   1.38 &   75.9 &   19.0 &  6.0 & 1.38 & 53.5\\
   201861710567564800 &  74.3889 &  41.6517 & $ 10.7198\pm  0.0004$ &  $ 12.15\pm  0.17$ &  $  1.2783\pm  0.0017$ &  $ 20.21\pm  0.23$ &  $-79.03\pm  0.17$ &   1.35 &   67.9 &   -1.9 &  0.9 & 1.73 & 38.4\\
  3337984505837382528 &  83.6526 &   9.8282 & $ 10.8249\pm  0.0002$ &  $  6.21\pm  0.02$ &  $  0.9425\pm  0.0085$ &  $  6.10\pm  0.02$ &  $-36.93\pm  0.01$ &   1.32 &   79.2 &   17.8 &  3.1 & 1.57 & 49.2\\
    51674920499533184 &  58.8832 &  21.0793 & $ 10.8812\pm  0.0009$ &  $  8.15\pm  0.02$ &  $  0.9722\pm  0.0011$ &  $ 21.71\pm  0.02$ &  $-50.51\pm  0.01$ &   0.58 &   15.4 &    7.1 &  3.6 & 1.11 & 13.2\\
    64743646986745600 &  56.1654 &  22.1131 & $ 10.8851\pm  0.0004$ &  $  6.89\pm  0.04$ &  $  0.9950\pm  0.0026$ &  $ 19.48\pm  0.05$ &  $-42.90\pm  0.03$ &   0.68 &   10.7 &    9.1 &  3.9 & 2.30 &  4.2\\
    70190249631846272 &  55.1495 &  26.1512 & $ 10.9660\pm  0.0007$ &  $  6.61\pm  0.02$ &  $  0.9075\pm  0.0017$ &  $ 18.34\pm  0.02$ &  $-40.73\pm  0.01$ &   0.17 &   16.7 &    5.1 &  1.9 & 0.50 & 32.4\\
    52035251073077120 &  62.1323 &  20.9379 & $ 11.1027\pm  0.0007$ &  $  6.58\pm  0.03$ &  $  1.0170\pm  0.0021$ &  $ 16.45\pm  0.03$ &  $-40.96\pm  0.02$ &   0.79 &   22.1 &    9.7 &  3.9 & 1.27 & 16.8\\
  2285124778469814912 & 327.0486 &  79.2174 & $ 11.1132\pm  0.0004$ &  $ 10.01\pm  0.01$ &  $  1.1305\pm  0.0031$ &  $ 33.59\pm  0.02$ &  $ 16.59\pm  0.01$ &   1.63 &  132.2 &  -25.6 &  2.5 & 1.73 & 74.7\\
    49809495943068288 &  59.4573 &  18.5622 & $ 11.2022\pm  0.0007$ &  $  7.70\pm  0.02$ &  $  1.0255\pm  0.0019$ &  $ 20.24\pm  0.02$ &  $-47.21\pm  0.02$ &   0.59 &   15.3 &    9.1 &  7.9 & 0.64 & 20.0\\
  2807539376010425728 &   8.5353 &  25.3968 & $ 11.2258\pm  0.0012$ &  $ 20.10\pm  0.04$ &  $  1.6700\pm  0.0004$ &  $ 82.97\pm  0.05$ &  $-97.36\pm  0.03$ &   1.99 &  105.4 &   -9.6 &  7.3 & 2.24 & 45.9\\
  5104444218979751936 &  48.9106 & -18.4187 & $ 11.2517\pm  0.0003$ &  $  6.62\pm  0.02$ &  $  0.9531\pm  0.0095$ &  $ 20.46\pm  0.02$ &  $-27.33\pm  0.02$ &   1.53 &  106.6 &   23.3 &  7.8 & 1.76 & 59.0\\
  5270970237170303360 & 123.5322 & -68.3857 & $ 11.4101\pm  0.0004$ &  $ 23.84\pm  0.01$ &  $  1.9225\pm  0.0051$ &  $-47.67\pm  0.01$ &  $ 37.41\pm  0.02$ &   1.80 &  151.6 &   30.4 &  5.4 & 2.07 & 71.5\\
   208988538778178432 &  82.0683 &  46.3619 & $ 11.4724\pm  0.0002$ &  $  7.49\pm  0.02$ &  $  1.0661\pm  0.0087$ &  $  8.35\pm  0.02$ &  $-48.66\pm  0.02$ &   1.77 &   70.0 &   -2.5 & 11.0 & 1.82 & 37.1\\
  3444470798237133696 &  85.2460 &  30.1504 & $ 11.5610\pm  0.0005$ &  $  8.52\pm  0.03$ &  $  1.1384\pm  0.0064$ &  $  9.10\pm  0.03$ &  $-57.00\pm  0.01$ &   2.14 &   59.7 &    6.2 &  6.3 & 2.15 & 27.0\\
    67680850564641792 &  53.3080 &  23.0062 & $ 11.6904\pm  0.0010$ &  $  7.94\pm  0.01$ &  $  1.1513\pm  0.0020$ &  $ 22.73\pm  0.02$ &  $-48.60\pm  0.01$ &   0.31 &   12.3 &    5.5 &  2.0 & 0.50 & 23.8\\
  2808451627064095232 &  11.2511 &  26.5691 & $ 11.8794\pm  0.0008$ &  $ 20.22\pm  0.03$ &  $  2.0594\pm  0.0038$ &  $ 85.18\pm  0.04$ &  $-100.23\pm  0.02$ &   1.51 &  103.6 &   -9.0 & 14.0 & 1.77 & 56.8\\
  2573711018430094592 &  25.8854 &  11.3198 & $ 11.9159\pm  0.0003$ &  $  7.70\pm  0.01$ &  $  1.1363\pm  0.0131$ &  $ 30.84\pm  0.02$ &  $-42.35\pm  0.01$ &   1.15 &   73.2 &    3.7 &  7.1 & 1.18 & 60.7\\
    43733079289895424 &  56.5585 &  17.1544 & $ 12.0162\pm  0.0014$ &  $ 18.58\pm  0.02$ &  $  2.0401\pm  0.0021$ &  $ 49.66\pm  0.03$ &  $-111.75\pm  0.02$ &   0.27 &   82.6 &    7.6 & 11.1 & 1.86 & 43.0\\
   111721552594418304 &  47.4008 &  24.9066 & $ 12.1180\pm  0.0011$ &  $  7.98\pm  0.01$ &  $  1.2898\pm  0.0042$ &  $ 24.32\pm  0.02$ &  $-47.71\pm  0.01$ &   1.02 &   21.9 &    3.1 &  0.7 & 1.11 & 19.3\\
  3444519000653099648 &  85.1534 &  30.2241 & $ 12.1240\pm  0.0003$ &  $  8.58\pm  0.02$ &  $  1.3461\pm  0.0162$ &  $  8.89\pm  0.03$ &  $-56.46\pm  0.01$ &   2.03 &   59.7 &    6.1 &  9.1 & 2.04 & 28.2\\
    84945111561997056 &  40.5859 &  20.0108 & $ 12.3554\pm  0.0026$ &  $  7.66\pm  0.06$ &  $  1.4430\pm  0.0031$ &  $ 25.63\pm  0.06$ &  $-44.42\pm  0.05$ &   1.31 &   36.2 &    4.1 &  6.6 & 1.31 & 26.6\\
   379071236564990080 &   8.1267 &  38.8714 & $ 12.5009\pm  0.0003$ &  $ 16.26\pm  0.02$ &  $  2.0586\pm  0.0225$ &  $ 66.63\pm  0.02$ &  $-68.12\pm  0.01$ &   2.14 &  100.4 &  -14.6 &  1.8 & 2.30 & 42.6\\
   135287316592202880 &  46.1068 &  31.2006 & $ 12.6249\pm  0.0019$ &  $  5.46\pm  0.03$ &  $  1.3023\pm  0.0025$ &  $ 17.42\pm  0.03$ &  $-32.24\pm  0.03$ &   0.79 &   57.5 &    1.5 &  1.7 & 1.64 & 34.2\\
   118010205052095104 &  51.0122 &  27.0635 & $ 12.6856\pm  0.0025$ &  $  8.04\pm  0.02$ &  $  1.4959\pm  0.0022$ &  $ 23.24\pm  0.02$ &  $-48.83\pm  0.02$ &   0.79 &   17.6 &    2.7 &  4.5 & 1.02 & 16.4\\
   163647015711395584 &  59.6864 &  27.3953 & $ 12.7287\pm  0.0004$ &  $  7.04\pm  0.02$ &  $  1.4954\pm  0.0149$ &  $ 19.20\pm  0.02$ &  $-43.18\pm  0.01$ &   1.30 &   12.1 &    5.8 &  2.2 & 1.57 &  7.4\\
    84885871077106176 &  40.6199 &  19.7783 & $ 12.7782\pm  0.0016$ &  $  7.99\pm  0.14$ &  $  1.5237\pm  0.0035$ &  $ 27.18\pm  0.23$ &  $-45.94\pm  0.16$ &   1.02 &   36.8 &    4.1 & 13.4 & 1.04 & 32.2\\
   117215807902051200 &  50.7905 &  25.6993 & $ 12.7826\pm  0.0009$ &  $  7.54\pm  0.01$ &  $  1.4933\pm  0.0063$ &  $ 23.01\pm  0.01$ &  $-44.68\pm  0.01$ &   0.72 &   13.5 &    3.6 & 12.3 & 0.81 &  6.5\\
    69485978075890176 &  53.6850 &  26.0958 & $ 12.8769\pm  0.0034$ &  $  6.91\pm  0.02$ &  $  1.4556\pm  0.0018$ &  $ 19.88\pm  0.02$ &  $-42.22\pm  0.02$ &   0.21 &   12.2 &    4.7 &  4.2 & 0.36 & 31.3\\
    71452282823829632 &  54.4462 &  28.0658 & $ 12.9138\pm  0.0011$ &  $  7.16\pm  0.02$ &  $  1.4977\pm  0.0056$ &  $ 19.62\pm  0.02$ &  $-44.53\pm  0.01$ &   0.52 &   11.4 &    4.4 & 10.2 & 0.99 &  5.0\\
    52798204769096960 &  63.1966 &  22.3867 & $ 12.9467\pm  0.0017$ &  $  6.14\pm  0.02$ &  $  1.5566\pm  0.0041$ &  $ 14.06\pm  0.02$ &  $-38.20\pm  0.01$ &   0.13 &   31.6 &    8.7 & 12.8 & 0.54 & 52.7\\
    46438771249859840 &  61.2180 &  17.4643 & $ 13.1547\pm  0.0007$ &  $  7.54\pm  0.10$ &  $  2.0519\pm  0.0152$ &  $ 18.63\pm  0.11$ &  $-46.35\pm  0.06$ &   0.59 &   18.7 &   10.2 &  0.3 & 0.59 & 30.9\\
  4900997562402606208 &   7.6057 & -62.6013 & $ 13.2298\pm  0.0021$ &  $ 22.54\pm  0.02$ &  $  2.9934\pm  0.0068$ &  $ 96.46\pm  0.02$ &  $-52.38\pm  0.02$ &   1.90 &  146.4 &   23.1 &  2.5 & 2.06 & 69.4\\
   272469808980344704 &  69.2985 &  51.4179 & $ 13.3551\pm  0.0005$ &  $  7.55\pm  0.05$ &  $  1.7939\pm  0.0568$ &  $ 15.30\pm  0.05$ &  $-45.70\pm  0.04$ &   2.14 &   67.1 &   -6.2 &  0.7 & 2.19 & 30.0\\
   118057488348669056 &  51.4917 &  27.6094 & $ 13.3688\pm  0.0024$ &  $  7.96\pm  0.26$ &  $  1.8977\pm  0.0055$ &  $ 22.53\pm  0.30$ &  $-48.29\pm  0.25$ &   0.95 &   16.7 &    2.4 &  5.1 & 1.17 & 13.3\\
    69370941672125184 &  53.2144 &  25.5793 & $ 13.3812\pm  0.0011$ &  $  7.71\pm  0.19$ &  $  1.7677\pm  0.0079$ &  $ 22.31\pm  0.23$ &  $-45.87\pm  0.17$ &   0.87 &   10.1 &    3.4 &  6.9 & 1.40 &  5.1\\
   143456791066601216 &  44.0868 &  39.3457 & $ 13.4088\pm  0.0009$ &  $  5.17\pm  0.02$ &  $  1.4475\pm  0.0044$ &  $ 17.32\pm  0.02$ &  $-29.23\pm  0.02$ &   1.04 &   78.0 &   -2.8 & 11.2 & 1.92 & 39.3\\
    71351883668034048 &  54.1695 &  27.8322 & $ 13.4126\pm  0.0015$ &  $  7.22\pm  0.02$ &  $  1.7107\pm  0.0074$ &  $ 20.55\pm  0.02$ &  $-44.27\pm  0.01$ &   0.25 &   10.8 &    3.7 &  2.8 & 0.26 & 39.4\\
    64009448097245440 &  57.1064 &  22.2114 & $ 13.5710\pm  0.0023$ &  $  6.54\pm  0.02$ &  $  1.6808\pm  0.0055$ &  $ 17.35\pm  0.02$ &  $-40.58\pm  0.01$ &   0.35 &   17.9 &    8.6 &  2.2 & 1.56 & 11.1\\
   149943428633879296 &  64.0837 &  24.6137 & $ 13.5906\pm  0.0003$ &  $  7.06\pm  0.02$ &  $  1.9094\pm  0.0499$ &  $ 17.39\pm  0.02$ &  $-45.18\pm  0.01$ &   1.27 &   17.3 &    7.7 &  5.7 & 1.40 & 11.4\\
  5333999294575150080 & 174.7566 & -62.7541 & $ 13.7508\pm  0.0003$ &  $ 12.06\pm  0.04$ &  $  2.2978\pm  0.0479$ &  $-51.33\pm  0.04$ &  $-20.69\pm  0.04$ &   1.26 &  194.7 &   24.8 &  8.0 & 2.18 & 87.2\\
    63102694601689728 &  56.7659 &  20.1957 & $ 13.7853\pm  0.0013$ &  $  7.69\pm  0.02$ &  $  1.9373\pm  0.0144$ &  $ 21.45\pm  0.02$ &  $-46.97\pm  0.02$ &   0.47 &   10.7 &    7.3 &  8.5 & 0.82 &  7.7\\
    71404385348752768 &  55.2957 &  28.0112 & $ 13.8044\pm  0.0005$ &  $  7.24\pm  0.02$ &  $  2.1479\pm  0.0361$ &  $ 19.94\pm  0.03$ &  $-44.78\pm  0.02$ &   0.24 &   10.1 &    3.8 &  5.4 & 0.25 & 33.3\\
   796443724462555904 & 147.7685 &  35.9685 & $ 13.8044\pm  0.0007$ &  $ 29.42\pm  0.02$ &  $  3.0889\pm  0.0320$ &  $-100.90\pm  0.02$ &  $-171.57\pm  0.02$ &   1.58 &  132.2 &   -4.1 & 12.3 & 1.58 & 81.5\\
    71693556907673088 &  57.0969 &  28.6597 & $ 13.8100\pm  0.0012$ &  $  8.36\pm  0.02$ &  $  2.0343\pm  0.0130$ &  $ 22.49\pm  0.03$ &  $-51.73\pm  0.01$ &   0.37 &   19.0 &    3.2 &  0.8 & 0.66 & 28.3\\
    11352324413414016 &  52.8605 &   7.7963 & $ 13.8305\pm  0.0004$ &  $  8.42\pm  0.04$ &  $  2.1558\pm  0.0520$ &  $ 24.17\pm  0.05$ &  $-50.15\pm  0.04$ &   1.98 &   40.6 &   12.5 &  1.4 & 2.06 & 19.2\\
    67285614792891264 &  58.6401 &  25.6786 & $ 13.8594\pm  0.0017$ &  $  6.81\pm  0.17$ &  $  2.2217\pm  0.0171$ &  $ 17.66\pm  0.21$ &  $-41.93\pm  0.12$ &   0.40 &   12.6 &    6.6 &  3.4 & 1.11 & 10.7\\
  1569173968111856384 & 189.2682 &  52.8317 & $ 13.9303\pm  0.0004$ &  $ 15.14\pm  0.02$ &  $  2.5482\pm  0.0518$ &  $-64.90\pm  0.01$ &  $-44.17\pm  0.01$ &   1.60 &  153.7 &  -19.9 & 14.5 & 1.82 & 82.4\\
   458265283848540160 &  34.6921 &  56.3090 & $ 13.9413\pm  0.0002$ &  $  5.78\pm  0.02$ &  $  1.7251\pm  0.0783$ &  $ 21.36\pm  0.01$ &  $-26.02\pm  0.02$ &   1.80 &  101.8 &  -12.4 &  8.1 & 2.31 & 43.0\\
  5376122512726479744 & 171.4476 & -44.1744 & $ 13.9671\pm  0.0025$ &  $ 21.58\pm  0.26$ &  $  2.8677\pm  0.0125$ &  $-90.90\pm  0.18$ &  $-65.20\pm  0.27$ &   1.24 &  166.1 &   21.4 &  8.3 & 1.84 & 88.3\\
  2909445897541101440 &  90.1056 & -28.9382 & $ 14.0120\pm  0.0005$ &  $ 12.95\pm  0.01$ &  $  2.4895\pm  0.0533$ &  $  4.45\pm  0.01$ &  $-31.96\pm  0.01$ &   1.08 &  120.6 &   30.8 & 10.3 & 1.09 & 107.8\\
    51783737790828800 &  59.0358 &  21.7631 & $ 14.1184\pm  0.0014$ &  $  5.88\pm  0.02$ &  $  1.8221\pm  0.0136$ &  $ 15.34\pm  0.03$ &  $-36.24\pm  0.02$ &   0.29 &   35.5 &    9.4 &  4.6 & 1.70 & 20.2\\
    53758254515062784 &  62.5159 &  23.8120 & $ 14.1812\pm  0.0013$ &  $  6.97\pm  0.02$ &  $  2.0501\pm  0.0194$ &  $ 18.04\pm  0.02$ &  $-42.64\pm  0.02$ &   1.48 &   15.1 &    8.5 &  7.0 & 1.89 &  6.9\\
    53105728725582976 &  61.7335 &  22.0344 & $ 14.2168\pm  0.0011$ &  $  7.34\pm  0.02$ &  $  2.1346\pm  0.0221$ &  $ 18.05\pm  0.03$ &  $-46.29\pm  0.02$ &   0.66 &   12.1 &    8.1 &  4.8 & 0.66 & 16.4\\
   110599019942569856 &  48.5757 &  23.6493 & $ 14.2174\pm  0.0005$ &  $  9.20\pm  0.02$ &  $  2.3346\pm  0.0460$ &  $ 28.36\pm  0.02$ &  $-55.05\pm  0.02$ &   0.55 &   31.3 &    3.6 &  3.5 & 0.99 & 30.7\\
    46922075328601216 &  62.8063 &  18.2194 & $ 14.2223\pm  0.0009$ &  $  5.93\pm  0.02$ &  $  1.9004\pm  0.0212$ &  $ 13.83\pm  0.03$ &  $-36.19\pm  0.02$ &   0.16 &   39.3 &   10.6 & 12.4 & 0.40 & 91.0\\
    57036757670988288 &  56.0497 &  19.3052 & $ 14.3192\pm  0.0012$ &  $  6.83\pm  0.02$ &  $  2.0769\pm  0.0226$ &  $ 18.97\pm  0.03$ &  $-41.40\pm  0.02$ &   0.18 &   16.0 &    8.7 &  9.9 & 0.39 & 31.3\\
   111403828093371392 &  49.0161 &  25.1964 & $ 14.3393\pm  0.0013$ &  $  9.91\pm  0.02$ &  $  2.4446\pm  0.0242$ &  $ 30.21\pm  0.03$ &  $-59.28\pm  0.02$ &   0.63 &   37.7 &    2.5 &  4.0 & 1.44 & 25.4\\
    63034902838166272 &  50.4636 &  24.2807 & $ 14.3474\pm  0.0011$ &  $  7.67\pm  0.02$ &  $  2.1923\pm  0.0356$ &  $ 23.16\pm  0.03$ &  $-45.73\pm  0.02$ &   0.50 &   14.2 &    4.3 & 10.5 & 0.57 & 16.4\\
    71873842454589568 &  55.2336 &  28.7274 & $ 14.3485\pm  0.0013$ &  $  6.95\pm  0.02$ &  $  2.0599\pm  0.0197$ &  $ 19.56\pm  0.03$ &  $-42.62\pm  0.02$ &   0.43 &   14.3 &    3.7 &  5.2 & 0.57 & 23.0\\
   111019720578786560 &  49.4548 &  24.3478 & $ 14.4413\pm  0.0008$ &  $  7.17\pm  0.05$ &  $  2.5801\pm  0.0545$ &  $ 21.14\pm  0.06$ &  $-43.10\pm  0.05$ &   0.95 &   16.3 &    4.6 &  1.2 & 0.99 & 16.1\\
    68475767408245632 &  53.7712 &  24.5120 & $ 14.4421\pm  0.0009$ &  $  6.70\pm  0.03$ &  $  2.0917\pm  0.0258$ &  $ 19.28\pm  0.03$ &  $-41.03\pm  0.02$ &   0.05 &   15.2 &    5.3 &  4.7 & 0.15 & 92.8\\
  1963946917924900224 & 319.3174 &  37.2520 & $ 14.5771\pm  0.0003$ &  $ 14.97\pm  0.02$ &  $  2.4851\pm  0.1153$ &  $ 44.31\pm  0.02$ &  $-34.70\pm  0.02$ &   1.78 &  141.7 &  -26.0 &  1.4 & 1.89 & 73.5\\
    64346070453848320 &  55.6486 &  21.8414 & $ 14.7106\pm  0.0007$ &  $  8.00\pm  0.02$ &  $  2.3744\pm  0.0575$ &  $ 21.51\pm  0.03$ &  $-49.78\pm  0.02$ &   0.69 &   12.2 &    5.7 &  1.2 & 1.46 &  8.1\\
   244473734676994432 &  56.4330 &  44.6280 & $ 14.7731\pm  0.0005$ &  $ 10.46\pm  0.03$ &  $  2.5742\pm  0.0772$ &  $ 29.60\pm  0.03$ &  $-61.35\pm  0.02$ &   1.75 &   57.1 &   -5.9 & 14.6 & 2.13 & 25.3\\
    63838886357191936 &  58.0770 &  22.0147 & $ 14.8326\pm  0.0006$ &  $  6.66\pm  0.03$ &  $  2.2684\pm  0.0551$ &  $ 17.87\pm  0.03$ &  $-41.45\pm  0.02$ &   0.48 &   15.6 &    8.6 &  1.1 & 1.31 & 11.7\\
    67376633739588352 &  58.0550 &  26.1958 & $ 14.8562\pm  0.0007$ &  $  7.89\pm  0.04$ &  $  2.4389\pm  0.0678$ &  $ 20.90\pm  0.04$ &  $-48.49\pm  0.03$ &   0.47 &   10.5 &    4.5 &  1.0 & 0.88 & 11.6\\
    69349535555140608 &  53.4085 &  25.3379 & $ 14.8859\pm  0.0009$ &  $  8.10\pm  0.03$ &  $  2.6964\pm  0.0656$ &  $ 23.30\pm  0.04$ &  $-49.93\pm  0.03$ &   0.23 &   14.3 &    3.9 &  6.9 & 0.84 & 14.6\\
    70085929172184704 &  56.9862 &  26.5308 & $ 14.9674\pm  0.0012$ &  $  6.82\pm  0.16$ &  $  2.4556\pm  0.0096$ &  $ 18.77\pm  0.22$ &  $-42.10\pm  0.14$ &   0.40 &   12.5 &    6.0 &  4.2 & 1.20 &  9.6\\
   971182716552560768 &  95.2015 &  50.5006 & $ 14.9765\pm  0.0005$ &  $  6.95\pm  0.03$ &  $  2.2636\pm  0.0572$ &  $  1.31\pm  0.03$ &  $-45.81\pm  0.02$ &   1.94 &   95.2 &   -4.1 &  0.5 & 2.13 & 43.6\\
  2807540170579701120 &   8.5835 &  25.4702 & $ 15.0581\pm  0.0008$ &  $ 19.67\pm  0.23$ &  $  3.2405\pm  0.1150$ &  $ 84.60\pm  0.31$ &  $-94.78\pm  0.17$ &   1.16 &  104.8 &   -9.1 & 11.4 & 1.30 & 78.2\\
  3338897130550937344 &  81.7580 &  10.0436 & $ 15.0599\pm  0.0003$ &  $  8.63\pm  0.03$ &  $  2.4844\pm  0.1052$ &  $ 10.34\pm  0.04$ &  $-52.87\pm  0.02$ &   2.07 &   63.2 &   16.5 & 12.5 & 2.08 & 29.1\\
    71262410909499264 &  54.6128 &  27.2705 & $ 15.1208\pm  0.0010$ &  $  7.79\pm  0.04$ &  $  2.5409\pm  0.0740$ &  $ 21.26\pm  0.04$ &  $-47.13\pm  0.04$ &   0.82 &   11.2 &    3.3 &  1.0 & 1.06 & 10.3\\
  3397572023108777984 &  85.0632 &  18.0048 & $ 15.1322\pm  0.0004$ &  $  8.49\pm  0.04$ &  $  2.4686\pm  0.0997$ &  $  7.02\pm  0.04$ &  $-53.43\pm  0.02$ &   0.94 &   61.9 &   12.8 &  9.9 & 0.94 & 63.5\\
    63004013433406208 &  49.9828 &  24.0082 & $ 15.1846\pm  0.0007$ &  $  8.71\pm  0.03$ &  $  2.6439\pm  0.0829$ &  $ 26.33\pm  0.04$ &  $-52.41\pm  0.03$ &   0.44 &   24.8 &    4.0 &  2.9 & 0.77 & 31.3\\
  5562089889361968384 & 103.4375 & -44.0034 & $ 15.1865\pm  0.0009$ &  $ 10.60\pm  0.02$ &  $  2.8761\pm  0.0864$ &  $ -5.96\pm  0.03$ &  $ -9.25\pm  0.03$ &   1.94 &  151.9 &   33.2 &  5.1 & 2.21 & 67.2\\
   118159193173934848 &  51.8394 &  27.8642 & $ 15.2323\pm  0.0012$ &  $  7.18\pm  0.04$ &  $  2.5670\pm  0.0740$ &  $ 21.23\pm  0.04$ &  $-43.20\pm  0.04$ &   0.59 &   14.3 &    3.3 &  6.2 & 0.63 & 20.0\\
   167982634875013248 &  58.1940 &  30.0011 & $ 15.2844\pm  0.0004$ &  $  6.97\pm  0.03$ &  $  2.4717\pm  0.0953$ &  $ 17.85\pm  0.04$ &  $-43.50\pm  0.03$ &   0.40 &   16.6 &    3.6 & 10.6 & 0.53 & 23.7\\
  3011398559904042368 &  89.7054 &  -9.7632 & $ 15.3211\pm  0.0004$ &  $ 13.98\pm  0.03$ &  $  2.6510\pm  0.1191$ &  $  7.88\pm  0.03$ &  $-64.91\pm  0.02$ &   2.28 &  101.2 &   24.9 &  7.4 & 2.34 & 42.2\\
    68536549785807232 &  54.0680 &  25.1468 & $ 15.3305\pm  0.0050$ &  $  8.31\pm  0.63$ &  $  2.6818\pm  0.0626$ &  $ 23.58\pm  0.74$ &  $-50.18\pm  0.62$ &   0.51 &   16.5 &    3.0 &  4.7 & 2.01 &  7.7\\
   194821644991527424 &  80.3584 &  40.8005 & $ 15.3583\pm  0.0006$ &  $ 14.93\pm  0.04$ &  $  2.9246\pm  0.1232$ &  $ 18.84\pm  0.05$ &  $-98.33\pm  0.03$ &   1.55 &   80.9 &   -1.3 &  4.0 & 2.13 & 37.2\\
    52942004571647872 &  60.2877 &  21.1278 & $ 15.3955\pm  0.0006$ &  $  5.91\pm  0.04$ &  $  2.4591\pm  0.0817$ &  $ 15.08\pm  0.05$ &  $-36.57\pm  0.03$ &   0.43 &   35.5 &    9.7 &  3.9 & 1.53 & 22.6\\
   119400851039785600 &  53.6932 &  27.9256 & $ 15.4079\pm  0.0012$ &  $  7.25\pm  0.04$ &  $  2.6385\pm  0.0375$ &  $ 20.79\pm  0.04$ &  $-44.01\pm  0.04$ &   0.53 &   11.4 &    3.6 &  4.2 & 0.55 & 18.9\\
    68404711469410432 &  54.0803 &  24.1810 & $ 15.4124\pm  0.0009$ &  $  8.49\pm  0.03$ &  $  2.6856\pm  0.0653$ &  $ 23.66\pm  0.04$ &  $-51.54\pm  0.03$ &   0.46 &   18.7 &    3.7 &  2.9 & 1.75 & 10.3\\
   477702965791886080 &  72.4060 &  61.7131 & $ 15.4556\pm  0.0004$ &  $  6.92\pm  0.03$ &  $  2.2393\pm  0.1589$ &  $ 11.70\pm  0.02$ &  $-40.52\pm  0.02$ &   1.61 &   94.2 &  -11.0 & 12.6 & 1.78 & 51.4\\
    67034994860213888 &  59.4195 &  25.2677 & $ 15.4632\pm  0.0008$ &  $  6.71\pm  0.05$ &  $  2.5566\pm  0.0635$ &  $ 17.22\pm  0.06$ &  $-41.71\pm  0.03$ &   0.25 &   14.9 &    6.5 &  1.8 & 0.61 & 23.9\\
    50856471531291648 &  58.8069 &  19.5045 & $ 15.4758\pm  0.0007$ &  $  7.58\pm  0.04$ &  $  2.7026\pm  0.0906$ &  $ 20.11\pm  0.05$ &  $-46.49\pm  0.03$ &   0.46 &   12.3 &    8.6 &  7.4 & 0.49 & 19.5\\
  3411996138194329984 &  72.7850 &  21.4494 & $ 15.4864\pm  0.0006$ &  $ 12.59\pm  0.04$ &  $  2.6841\pm  0.0984$ &  $ 21.25\pm  0.05$ &  $-79.70\pm  0.03$ &   0.53 &   62.5 &    9.3 &  6.8 & 0.94 & 64.4\\
    64757425241820800 &  56.1294 &  22.2540 & $ 15.4954\pm  0.0011$ &  $  6.89\pm  0.05$ &  $  2.6357\pm  0.0838$ &  $ 18.89\pm  0.06$ &  $-42.64\pm  0.04$ &   0.36 &   10.6 &    7.6 &  1.4 & 0.86 & 12.0\\
  3260114858974297088 &  61.4944 &   2.7559 & $ 15.5361\pm  0.0004$ &  $  5.18\pm  0.04$ &  $  2.3606\pm  0.1282$ &  $ 12.40\pm  0.04$ &  $-28.37\pm  0.04$ &   0.85 &   83.9 &   18.4 &  8.2 & 1.43 & 57.3\\
    51505217751483392 &  59.8812 &  21.2716 & $ 15.5404\pm  0.0010$ &  $  7.95\pm  0.05$ &  $  2.6801\pm  0.0655$ &  $ 20.00\pm  0.06$ &  $-48.89\pm  0.04$ &   0.10 &   13.6 &    7.8 &  8.8 & 0.28 & 36.9\\
   117857755189714048 &  52.8614 &  27.3266 & $ 15.5433\pm  0.0011$ &  $  7.21\pm  0.05$ &  $  2.6129\pm  0.0733$ &  $ 21.03\pm  0.04$ &  $-43.60\pm  0.04$ &   0.48 &   11.7 &    3.7 &  6.1 & 0.51 & 19.2\\
    71309655549854080 &  53.5922 &  27.3958 & $ 15.5603\pm  0.0007$ &  $  7.57\pm  0.04$ &  $  2.7573\pm  0.0857$ &  $ 21.89\pm  0.06$ &  $-46.55\pm  0.04$ &   0.09 &   10.7 &    3.7 &  3.2 & 0.09 & 108.2\\
    50940034414875392 &  58.3782 &  19.9066 & $ 15.6071\pm  0.0005$ &  $  6.95\pm  0.04$ &  $  2.6255\pm  0.0851$ &  $ 18.91\pm  0.05$ &  $-42.20\pm  0.03$ &   0.61 &   13.7 &   10.7 & 10.3 & 2.26 &  3.9\\
   214988371869555968 &  89.0364 &  52.0229 & $ 15.6386\pm  0.0008$ &  $  5.75\pm  0.04$ &  $  2.4458\pm  0.0705$ &  $  2.70\pm  0.04$ &  $-38.29\pm  0.03$ &   0.83 &  105.1 &   -5.2 & 10.9 & 1.07 & 95.8\\
   122143479715593472 &  47.6590 &  29.5716 & $ 15.6922\pm  0.0011$ &  $  7.34\pm  0.04$ &  $  2.9892\pm  0.0790$ &  $ 23.31\pm  0.05$ &  $-44.28\pm  0.04$ &   0.33 &   23.1 &    1.3 & 13.1 & 0.34 & 55.3\\
   117448530705462912 &  49.6711 &  25.7852 & $ 15.7163\pm  0.0006$ &  $  7.20\pm  0.05$ &  $  2.6542\pm  0.0913$ &  $ 21.86\pm  0.06$ &  $-42.82\pm  0.04$ &   0.68 &   16.1 &    3.8 &  8.7 & 0.71 & 18.7\\
    68345956317106688 &  55.0151 &  24.5006 & $ 15.7200\pm  0.0015$ &  $  8.06\pm  0.05$ &  $  2.7267\pm  0.0443$ &  $ 22.25\pm  0.07$ &  $-48.88\pm  0.05$ &   0.48 &   12.3 &    3.3 &  2.7 & 2.18 &  5.4\\
  3014049448078210304 &  80.3291 & -10.4884 & $ 15.7453\pm  0.0006$ &  $ 11.87\pm  0.05$ &  $ -0.4419\pm  0.1096$ &  $ 13.50\pm  0.04$ &  $-52.16\pm  0.04$ &   1.05 &   91.7 &   25.0 &  6.8 & 1.07 & 83.6\\
    67920926352940032 &  52.4949 &  23.3716 & $ 15.7542\pm  0.0023$ &  $  7.18\pm  0.04$ &  $  2.9028\pm  0.0565$ &  $ 21.09\pm  0.05$ &  $-44.16\pm  0.04$ &   0.40 &   10.1 &    5.8 &  8.0 & 0.51 & 11.7\\
    53864804065393536 &  60.7083 &  23.5106 & $ 15.7807\pm  0.0005$ &  $  7.09\pm  0.05$ &  $  2.6599\pm  0.1132$ &  $ 17.66\pm  0.05$ &  $-44.68\pm  0.03$ &   0.40 &   10.4 &    7.5 &  6.1 & 0.54 & 15.3\\
    51257621476724096 &  59.2082 &  19.9303 & $ 15.7861\pm  0.0010$ &  $  6.56\pm  0.04$ &  $  2.7304\pm  0.0832$ &  $ 16.50\pm  0.05$ &  $-40.29\pm  0.03$ &   0.22 &   20.6 &    9.3 &  9.9 & 0.72 & 24.6\\
    69122520763444352 &  51.9762 &  24.9363 & $ 15.7863\pm  0.0008$ &  $  7.66\pm  0.04$ &  $  2.7832\pm  0.1178$ &  $ 22.59\pm  0.04$ &  $-45.39\pm  0.04$ &   0.82 &   11.4 &    3.7 &  9.3 & 1.18 &  5.5\\
  3338131496797543936 &  82.4033 &   9.9110 & $ 15.7972\pm  0.0021$ &  $  6.72\pm  0.23$ &  $  2.5256\pm  0.1074$ &  $  6.73\pm  0.22$ &  $-40.00\pm  0.14$ &   1.02 &   70.7 &   17.3 &  8.3 & 1.12 & 61.4\\
    64938569783224960 &  56.9804 &  23.3181 & $ 15.8481\pm  0.0009$ &  $  6.69\pm  0.05$ &  $  2.6909\pm  0.0649$ &  $ 18.10\pm  0.06$ &  $-41.40\pm  0.05$ &   0.16 &   13.9 &    7.7 &  0.7 & 1.19 & 11.4\\
  3380938405044145408 & 105.4583 &  24.7281 & $ 15.8700\pm  0.0012$ &  $  5.99\pm  0.04$ &  $  2.6165\pm  0.0611$ &  $ -3.95\pm  0.05$ &  $-39.50\pm  0.04$ &   1.59 &  117.4 &   10.2 &  7.4 & 1.98 & 57.9\\
    65486951208575488 &  60.3084 &  23.1749 & $ 15.8753\pm  0.0017$ &  $  7.06\pm  0.04$ &  $  2.7876\pm  0.0832$ &  $ 17.75\pm  0.06$ &  $-43.56\pm  0.03$ &   0.31 &   10.2 &    7.7 &  7.2 & 0.59 & 12.0\\
  1364704044166608896 & 258.7258 &  46.0750 & $ 15.9197\pm  0.0007$ &  $ 15.62\pm  0.03$ &  $  3.2111\pm  0.1080$ &  $-20.06\pm  0.03$ &  $-11.19\pm  0.04$ &   1.84 &  166.1 &  -30.5 &  7.0 & 2.36 & 68.8\\
    51311566265952768 &  58.9789 &  20.1317 & $ 15.9696\pm  0.0007$ &  $  8.58\pm  0.05$ &  $  2.8562\pm  0.1085$ &  $ 22.01\pm  0.06$ &  $-52.71\pm  0.04$ &   0.19 &   21.5 &    8.2 &  2.1 & 0.40 & 52.8\\
   196621957841078400 &  89.2214 &  44.5812 & $ 15.9701\pm  0.0013$ &  $  8.38\pm  0.08$ &  $  2.9434\pm  0.0891$ &  $  5.30\pm  0.06$ &  $-55.63\pm  0.05$ &   1.85 &   74.9 &   -1.5 &  6.4 & 1.86 & 39.3\\
   348573537086742016 &  24.9319 &  42.7558 & $ 16.0288\pm  0.0008$ &  $  8.97\pm  0.05$ &  $ -0.2696\pm  0.1092$ &  $ 35.14\pm  0.05$ &  $-42.31\pm  0.04$ &   1.79 &   72.2 &  -10.6 &  8.4 & 1.79 & 39.2\\
  3289851975581037696 &  73.1598 &   9.2296 & $ 16.0364\pm  0.0005$ &  $ 11.57\pm  0.06$ &  $  2.9316\pm  0.1732$ &  $ 20.25\pm  0.06$ &  $-69.66\pm  0.04$ &   1.65 &   63.9 &   14.9 &  8.0 & 2.12 & 29.2\\
    63485427727244544 &  56.5413 &  21.0978 & $ 16.0403\pm  0.0013$ &  $  6.84\pm  0.05$ &  $  2.8233\pm  0.0855$ &  $ 18.80\pm  0.06$ &  $-41.83\pm  0.04$ &   0.21 &   12.9 &    8.1 &  6.1 & 0.65 & 17.2\\
    62104028807382784 &  50.3124 &  21.8596 & $ 16.0547\pm  0.0008$ &  $  8.16\pm  0.06$ &  $  2.9018\pm  0.1082$ &  $ 24.54\pm  0.06$ &  $-49.68\pm  0.04$ &   0.60 &   19.3 &    5.2 &  5.9 & 0.81 & 22.3\\
  3221691841025198080 &  80.5417 &   0.8533 & $ 16.0706\pm  0.0006$ &  $  5.88\pm  0.05$ &  $  2.6722\pm  0.1333$ &  $  6.53\pm  0.05$ &  $-31.10\pm  0.04$ &   0.78 &   92.3 &   21.4 &  8.7 & 0.98 & 91.3\\
   495760176536731264 &  67.1727 &  67.9312 & $ 16.0773\pm  0.0004$ &  $  7.86\pm  0.04$ &  $  2.6711\pm  0.1153$ &  $ 16.39\pm  0.02$ &  $-43.26\pm  0.03$ &   1.17 &   99.4 &  -14.8 & 15.0 & 1.23 & 78.1\\
    53563915834929024 &  61.6190 &  22.6165 & $ 16.0811\pm  0.0008$ &  $  6.57\pm  0.06$ &  $  2.8189\pm  0.1212$ &  $ 16.04\pm  0.07$ &  $-41.09\pm  0.04$ &   0.32 &   20.3 &    8.2 &  0.9 & 0.58 & 34.1\\
  3259100525136212480 &  64.4141 &   2.3182 & $ 16.0817\pm  0.0016$ &  $ 12.06\pm  0.15$ &  $  3.3328\pm  0.0123$ &  $ 27.67\pm  0.46$ &  $-65.99\pm  0.24$ &   1.07 &   67.7 &   17.2 &  9.9 & 1.37 & 47.8\\
    53029278307021696 &  60.3586 &  21.5856 & $ 16.1010\pm  0.0010$ &  $  7.47\pm  0.05$ &  $  2.8764\pm  0.0935$ &  $ 19.10\pm  0.06$ &  $-45.85\pm  0.04$ &   0.47 &   10.1 &    7.9 &  8.5 & 0.50 & 10.6\\
   122767864881453568 &  47.0055 &  29.2419 & $ 16.1164\pm  0.0013$ &  $  8.56\pm  0.05$ &  $  2.9391\pm  0.0776$ &  $ 26.57\pm  0.07$ &  $-50.69\pm  0.06$ &   0.96 &   29.1 &    0.6 &  0.5 & 1.18 & 24.1\\
  3346428235446194688 &  87.9158 &  13.4737 & $ 16.1387\pm  0.0007$ &  $  5.17\pm  0.06$ &  $  2.6576\pm  0.1438$ &  $  2.60\pm  0.06$ &  $-31.31\pm  0.05$ &   0.49 &  104.9 &   15.9 & 12.3 & 0.73 & 139.3\\
    69218418793157632 &  52.2004 &  25.5757 & $ 16.1863\pm  0.0045$ &  $  6.89\pm  0.17$ &  $  2.9460\pm  0.0802$ &  $ 19.42\pm  0.20$ &  $-43.03\pm  0.15$ &   1.03 &   14.3 &    6.3 &  8.9 & 2.22 &  4.9\\
    69763329884321152 &  53.0405 &  26.7090 & $ 16.2174\pm  0.0010$ &  $  8.88\pm  0.06$ &  $  2.9578\pm  0.0888$ &  $ 25.39\pm  0.07$ &  $-54.67\pm  0.05$ &   0.36 &   24.8 &    2.7 &  7.3 & 1.24 & 18.7\\
  3201033151410935040 &  68.6966 &  -5.2309 & $ 16.2220\pm  0.0005$ &  $  6.03\pm  0.05$ &  $  2.7334\pm  0.1674$ &  $ 11.55\pm  0.06$ &  $-29.40\pm  0.05$ &   0.77 &   87.0 &   22.4 & 10.5 & 0.94 & 89.6\\
    67349764424286848 &  57.9898 &  25.8085 & $ 16.2271\pm  0.0010$ &  $  7.91\pm  0.05$ &  $  2.9541\pm  0.1515$ &  $ 20.47\pm  0.07$ &  $-48.88\pm  0.05$ &   0.28 &   10.4 &    4.1 &  4.5 & 1.33 &  6.9\\
   131172772281894144 &  37.9168 &  28.8240 & $ 16.2296\pm  0.0011$ &  $  8.54\pm  0.05$ &  $  2.9741\pm  0.1078$ &  $ 29.82\pm  0.06$ &  $-48.66\pm  0.06$ &   1.22 &   42.5 &   -1.2 &  0.7 & 1.28 & 32.5\\
    91825305572524160 &  28.6326 &  17.7323 & $ 16.2485\pm  0.0007$ &  $  5.71\pm  0.05$ &  $  2.3718\pm  0.0713$ &  $ 22.28\pm  0.06$ &  $-31.44\pm  0.06$ &   1.04 &   81.9 &    2.5 & 11.4 & 1.39 & 56.9\\
  1152022589427911808 & 120.4366 &  87.1470 & $ 16.2516\pm  0.0006$ &  $ 10.62\pm  0.04$ &  $  2.8632\pm  0.1590$ &  $-20.30\pm  0.04$ &  $-44.71\pm  0.04$ &   1.01 &  127.8 &  -23.0 &  0.6 & 1.05 & 119.0\\
  5150459841457873408 &  35.2342 & -12.7353 & $ 16.3150\pm  0.0007$ &  $  5.75\pm  0.05$ &  $  1.3077\pm  0.1090$ &  $ 21.10\pm  0.06$ &  $-27.33\pm  0.05$ &   1.69 &  117.4 &   18.0 &  5.5 & 2.17 & 52.9\\
   119058490606226048 &  51.3616 &  29.1255 & $ 16.3311\pm  0.0009$ &  $  5.94\pm  0.07$ &  $  3.0768\pm  0.1121$ &  $ 17.01\pm  0.07$ &  $-35.73\pm  0.06$ &   0.98 &   37.4 &    4.4 &  3.1 & 2.26 & 16.1\\
   117161145853735680 &  50.8290 &  25.4700 & $ 16.3376\pm  0.0008$ &  $  8.43\pm  0.06$ &  $  2.8990\pm  0.1470$ &  $ 25.20\pm  0.06$ &  $-50.86\pm  0.06$ &   0.40 &   20.9 &    3.5 &  3.2 & 0.65 & 31.0\\
    69763329884321664 &  53.0430 &  26.7034 & $ 16.3477\pm  0.0016$ &  $  7.10\pm  0.06$ &  $  3.0141\pm  0.0548$ &  $ 20.74\pm  0.07$ &  $-43.68\pm  0.06$ &   0.07 &   11.4 &    4.1 &  9.7 & 0.19 & 31.1\\
   963723182993311872 &  90.0979 &  47.3352 & $ 16.3635\pm  0.0008$ &  $ 10.87\pm  0.06$ &  $  2.8113\pm  0.1203$ &  $  4.84\pm  0.06$ &  $-72.81\pm  0.05$ &   1.17 &   80.5 &   -3.5 &  0.9 & 1.21 & 65.2\\
    51874997255145728 &  61.6193 &  20.0436 & $ 16.3701\pm  0.0012$ &  $  6.94\pm  0.06$ &  $  2.9550\pm  0.1056$ &  $ 17.34\pm  0.09$ &  $-42.49\pm  0.05$ &   0.57 &   17.0 &    9.7 & 11.6 & 0.84 & 14.6\\
  2512644417501324160 &  28.9551 &   3.5866 & $ 16.3859\pm  0.0008$ &  $  5.30\pm  0.06$ &  $  2.5348\pm  0.0826$ &  $ 20.80\pm  0.06$ &  $-28.35\pm  0.05$ &   1.03 &  106.9 &    9.0 &  9.5 & 1.46 & 71.2\\
    64297485783636352 &  55.0438 &  21.7459 & $ 16.4400\pm  0.0010$ &  $  8.25\pm  0.06$ &  $  3.0190\pm  0.1021$ &  $ 22.47\pm  0.07$ &  $-50.15\pm  0.05$ &   0.40 &   15.8 &    5.0 &  5.9 & 1.95 &  7.3\\
    51838679011752448 &  62.4401 &  20.0777 & $ 16.4587\pm  0.0009$ &  $  6.89\pm  0.07$ &  $  3.2091\pm  0.0913$ &  $ 16.40\pm  0.08$ &  $-42.36\pm  0.06$ &   0.28 &   18.9 &    9.4 & 10.7 & 0.38 & 40.3\\
    51020711079738496 &  56.6367 &  19.2916 & $ 16.4623\pm  0.0015$ &  $  8.06\pm  0.08$ &  $  3.0769\pm  0.0922$ &  $ 21.79\pm  0.08$ &  $-48.94\pm  0.05$ &   0.15 &   15.9 &    8.3 &  0.9 & 0.21 & 75.2\\
    69707907626540928 &  53.8321 &  26.5529 & $ 16.4778\pm  0.0011$ &  $  6.34\pm  0.07$ &  $  2.8862\pm  0.1069$ &  $ 17.88\pm  0.07$ &  $-38.29\pm  0.06$ &   0.64 &   23.8 &    6.0 &  2.7 & 1.89 & 12.2\\
    53255434104774272 &  60.0430 &  22.0379 & $ 16.4928\pm  0.0009$ &  $  7.86\pm  0.06$ &  $  3.0165\pm  0.1347$ &  $ 20.46\pm  0.08$ &  $-49.00\pm  0.04$ &   0.61 &   12.0 &    7.2 &  1.7 & 0.84 & 13.8\\
    67747615832673408 &  54.3190 &  23.1844 & $ 16.5047\pm  0.0011$ &  $  7.99\pm  0.08$ &  $  3.0100\pm  0.1393$ &  $ 22.17\pm  0.09$ &  $-48.66\pm  0.06$ &   0.38 &   11.9 &    5.1 &  3.2 & 0.95 & 11.7\\
    71036358190950528 &  54.4540 &  26.8624 & $ 16.5169\pm  0.0018$ &  $  7.79\pm  0.07$ &  $  3.0186\pm  0.0889$ &  $ 21.24\pm  0.09$ &  $-47.65\pm  0.06$ &   0.63 &   10.8 &    3.5 &  3.6 & 0.88 & 11.3\\
   228579606900931968 &  63.1792 &  40.6902 & $ 16.5319\pm  0.0008$ &  $  7.03\pm  0.07$ &  $ -0.4024\pm  0.1099$ &  $ 17.75\pm  0.07$ &  $-42.86\pm  0.05$ &   2.11 &   42.6 &   -0.9 & 10.3 & 2.22 & 18.2\\
   956675515320687104 &  96.1604 &  40.2252 & $ 16.5411\pm  0.0009$ &  $  6.35\pm  0.06$ &  $  2.6940\pm  0.1118$ &  $  0.15\pm  0.06$ &  $-42.85\pm  0.05$ &   1.40 &   94.5 &    1.7 & 10.0 & 1.63 & 56.4\\
  1095209208714175616 & 121.7896 &  66.9508 & $ 16.5487\pm  0.0005$ &  $ 10.05\pm  0.05$ &  $  3.0107\pm  0.1845$ &  $-17.89\pm  0.03$ &  $-55.93\pm  0.05$ &   2.07 &  118.7 &  -14.4 &  5.9 & 2.13 & 54.4\\
    61917043110119552 &  52.0066 &  23.0783 & $ 16.5650\pm  0.0010$ &  $  7.13\pm  0.08$ &  $  2.9746\pm  0.1521$ &  $ 20.50\pm  0.13$ &  $-43.10\pm  0.08$ &   0.58 &   11.6 &    5.8 &  3.7 & 0.65 & 16.6\\
  3451873157193301632 &  89.8966 &  34.3710 & $ 16.5741\pm  0.0008$ &  $ 10.34\pm  0.06$ &  $  3.1049\pm  0.1255$ &  $  6.71\pm  0.06$ &  $-70.24\pm  0.04$ &   1.91 &   71.9 &    3.6 & 12.0 & 1.99 & 34.9\\
    53140397701490176 &  61.1450 &  22.0461 & $ 16.5948\pm  0.0008$ &  $  7.31\pm  0.08$ &  $  3.0386\pm  0.0864$ &  $ 18.34\pm  0.07$ &  $-45.89\pm  0.04$ &   0.61 &   10.9 &    8.0 &  2.2 & 0.62 & 16.9\\
   117179356515011584 &  50.4478 &  25.2960 & $ 16.6017\pm  0.0012$ &  $  7.26\pm  0.09$ &  $  3.2087\pm  0.0889$ &  $ 21.96\pm  0.11$ &  $-43.53\pm  0.07$ &   0.45 &   14.0 &    4.2 &  8.1 & 0.46 & 24.2\\
   267585125492046336 &  81.4894 &  55.7709 & $ 16.6300\pm  0.0010$ &  $  5.49\pm  0.06$ &  $  2.7684\pm  0.1516$ &  $  5.77\pm  0.07$ &  $-35.21\pm  0.06$ &   1.03 &  108.8 &   -7.2 &  0.4 & 1.38 & 76.9\\
    67656665605333888 &  52.9578 &  22.8400 & $ 16.6392\pm  0.0014$ &  $  8.08\pm  0.09$ &  $  2.9043\pm  0.0669$ &  $ 23.58\pm  0.11$ &  $-49.76\pm  0.07$ &   0.41 &   14.6 &    4.9 &  7.1 & 1.06 & 11.8\\
  6814127346392920320 & 324.4664 & -26.1055 & $ 16.6405\pm  0.0007$ &  $ 10.50\pm  0.07$ &  $  3.0642\pm  0.1431$ &  $ 34.22\pm  0.07$ &  $-62.51\pm  0.06$ &   1.57 &  181.5 &    0.0 &  6.0 & 2.15 & 82.3\\
    50229028348709248 &  60.3496 &  19.1422 & $ 16.6513\pm  0.0010$ &  $  7.68\pm  0.07$ &  $  3.0455\pm  0.1141$ &  $ 19.15\pm  0.08$ &  $-46.87\pm  0.05$ &   0.14 &   15.0 &    9.2 &  9.8 & 0.15 & 72.3\\
    53174379482675456 &  61.3072 &  22.3049 & $ 16.6574\pm  0.0008$ &  $  7.31\pm  0.07$ &  $  3.2755\pm  0.1543$ &  $ 17.19\pm  0.08$ &  $-46.43\pm  0.05$ &   0.71 &   11.0 &    8.9 & 10.8 & 1.28 &  1.4\\
   117874110425255424 &  52.2970 &  27.1645 & $ 16.6714\pm  0.0029$ &  $  7.14\pm  0.11$ &  $  3.2198\pm  0.1032$ &  $ 20.16\pm  0.12$ &  $-43.07\pm  0.10$ &   0.87 &   12.8 &    3.9 &  0.7 & 0.94 & 13.3\\
    68577300435634432 &  55.3328 &  25.1135 & $ 16.6886\pm  0.0012$ &  $  8.21\pm  0.08$ &  $  2.9571\pm  0.1152$ &  $ 22.26\pm  0.10$ &  $-50.38\pm  0.06$ &   0.39 &   14.3 &    3.7 &  1.2 & 1.56 &  8.9\\
   124165236784945408 &  49.9395 &  31.3363 & $ 16.7150\pm  0.0017$ &  $  6.19\pm  0.09$ &  $  2.9883\pm  0.0793$ &  $ 18.97\pm  0.08$ &  $-36.76\pm  0.07$ &   0.84 &   35.3 &    2.0 &  8.7 & 1.42 & 23.6\\
    67736070960579072 &  54.4046 &  23.1826 & $ 16.7622\pm  0.0015$ &  $  6.92\pm  0.09$ &  $  2.9825\pm  0.1070$ &  $ 19.38\pm  0.10$ &  $-42.14\pm  0.06$ &   0.25 &   10.4 &    6.6 &  3.9 & 0.64 & 14.8\\
   145260574251299200 &  65.9379 &  21.0386 & $ 16.7712\pm  0.0008$ &  $  6.17\pm  0.08$ &  $  3.1124\pm  0.1249$ &  $ 13.32\pm  0.09$ &  $-38.47\pm  0.06$ &   0.38 &   35.2 &    9.8 &  8.9 & 0.67 & 49.7\\
   122293563052804352 &  49.1487 &  29.7554 & $ 16.7714\pm  0.0021$ &  $  6.75\pm  0.09$ &  $  2.9817\pm  0.1116$ &  $ 21.14\pm  0.10$ &  $-40.46\pm  0.08$ &   0.40 &   25.1 &    1.8 & 10.6 & 0.51 & 43.5\\
   180141511197131136 &  67.3906 &  41.6529 & $ 16.7964\pm  0.0022$ &  $  5.35\pm  0.22$ &  $  2.2600\pm  0.1204$ &  $ 11.18\pm  0.22$ &  $-34.18\pm  0.17$ &   0.99 &   74.6 &   -0.3 &  2.7 & 1.61 & 45.2\\
   139484113819289472 &  47.8916 &  37.4745 & $ 16.8040\pm  0.0014$ &  $  6.71\pm  0.08$ &  $  2.9568\pm  0.1047$ &  $ 21.21\pm  0.08$ &  $-38.09\pm  0.08$ &   1.66 &   40.3 &   -1.7 & 12.2 & 1.88 & 19.9\\
    50443055159156352 &  59.8685 &  19.5113 & $ 16.8376\pm  0.0011$ &  $  6.66\pm  0.10$ &  $  3.3222\pm  0.1408$ &  $ 16.66\pm  0.11$ &  $-41.97\pm  0.08$ &   0.96 &   19.8 &   10.3 &  6.6 & 1.62 & 11.3\\
  3296647575916268544 &  62.1306 &   5.0877 & $ 16.8480\pm  0.0007$ &  $  8.70\pm  0.07$ &  $  2.9026\pm  0.1639$ &  $ 20.29\pm  0.08$ &  $-50.72\pm  0.05$ &   1.83 &   47.6 &   15.8 & 13.0 & 1.91 & 23.5\\
   122123482347867520 &  47.5286 &  29.5713 & $ 16.8591\pm  0.0010$ &  $  9.19\pm  0.08$ &  $  3.1217\pm  0.1018$ &  $ 27.81\pm  0.09$ &  $-55.15\pm  0.08$ &   1.09 &   34.0 &   -0.1 &  9.7 & 1.69 & 18.9\\
   119609655169509760 &  53.9360 &  28.8519 & $ 16.8640\pm  0.0014$ &  $  6.83\pm  0.08$ &  $  3.1580\pm  0.1114$ &  $ 20.06\pm  0.10$ &  $-41.89\pm  0.08$ &   0.40 &   17.0 &    4.3 & 12.2 & 1.34 &  8.6\\
  6907710083865474432 & 307.1964 &  -7.2779 & $ 16.8910\pm  0.0010$ &  $ 13.38\pm  0.07$ &  $  3.2936\pm  0.1056$ &  $ 30.84\pm  0.08$ &  $-76.25\pm  0.06$ &   1.42 &  176.6 &  -13.3 & 13.7 & 1.98 & 86.9\\
    63546038305742720 &  56.0105 &  21.2209 & $ 16.9057\pm  0.0011$ &  $  6.93\pm  0.09$ &  $  3.1055\pm  0.1358$ &  $ 19.85\pm  0.11$ &  $-43.70\pm  0.08$ &   1.15 &   11.2 &    9.2 &  4.6 & 2.20 &  4.5\\
    53258732639653760 &  59.9995 &  22.0914 & $ 16.9497\pm  0.0009$ &  $  6.67\pm  0.09$ &  $  3.0791\pm  0.1363$ &  $ 17.26\pm  0.11$ &  $-41.31\pm  0.06$ &   0.49 &   16.9 &    8.6 &  3.6 & 1.04 & 15.6\\
    53892669813156736 &  60.9566 &  23.7204 & $ 16.9778\pm  0.0006$ &  $  7.86\pm  0.08$ &  $  3.0650\pm  0.1553$ &  $ 19.42\pm  0.09$ &  $-49.52\pm  0.05$ &   0.37 &   12.3 &    6.6 &  6.5 & 0.58 & 17.7\\
   123444098892039296 &  48.6666 &  31.1528 & $ 17.0012\pm  0.0012$ &  $  8.55\pm  0.09$ &  $  3.4674\pm  0.0983$ &  $ 25.84\pm  0.10$ &  $-51.28\pm  0.09$ &   0.87 &   28.9 &    0.1 &  8.0 & 1.09 & 25.0\\
  3452985377626738304 &  93.3464 &  36.2210 & $ 17.0276\pm  0.0011$ &  $  5.88\pm  0.08$ &  $  2.9062\pm  0.1556$ &  $  1.69\pm  0.08$ &  $-39.71\pm  0.06$ &   1.53 &   94.5 &    4.3 &  2.1 & 1.93 & 48.0\\
   190954593875868288 &  84.5561 &  39.6902 & $ 17.0358\pm  0.0013$ &  $  6.34\pm  0.10$ &  $  2.9035\pm  0.1462$ &  $  6.20\pm  0.09$ &  $-42.67\pm  0.07$ &   1.52 &   74.5 &    1.9 &  9.9 & 1.77 & 40.7\\
    51760270089541504 &  59.1616 &  21.5855 & $ 17.0560\pm  0.0011$ &  $  7.05\pm  0.09$ &  $  3.0914\pm  0.0923$ &  $ 18.15\pm  0.13$ &  $-44.08\pm  0.07$ &   0.49 &   10.2 &    8.2 &  3.2 & 0.65 & 14.7\\
    63593798341985152 &  56.4457 &  21.7468 & $ 17.0873\pm  0.0014$ &  $  8.16\pm  0.14$ &  $  3.4814\pm  0.1229$ &  $ 21.82\pm  0.13$ &  $-50.54\pm  0.11$ &   0.45 &   14.2 &    6.0 &  2.2 & 1.21 & 11.3\\
   942738861841692928 &  96.1537 &  35.5230 & $ 17.1190\pm  0.0010$ &  $  5.23\pm  0.08$ &  $  2.5960\pm  0.1168$ &  $  0.24\pm  0.09$ &  $-35.33\pm  0.07$ &   1.44 &  113.4 &    5.0 &  6.3 & 2.06 & 53.8\\
   120532175489096448 &  52.1631 &  29.4088 & $ 17.1199\pm  0.0012$ &  $  5.91\pm  0.09$ &  $  2.9653\pm  0.1240$ &  $ 17.56\pm  0.11$ &  $-35.57\pm  0.08$ &   0.64 &   37.8 &    4.0 &  8.3 & 1.77 & 20.4\\
   435284288231087872 &  49.5899 &  47.6373 & $ 17.1422\pm  0.0018$ &  $  6.73\pm  0.11$ &  \multicolumn{1}{c}{---} &  $ 20.42\pm  0.15$ &  $-37.98\pm  0.10$ &   1.29 &   60.9 &   -6.7 &  5.8 & 1.42 & 41.8\\
    69420213536768896 &  54.4062 &  25.6970 & $ 17.1617\pm  0.0012$ &  $  6.65\pm  0.11$ &  $  3.0605\pm  0.0886$ &  $ 18.03\pm  0.14$ &  $-41.00\pm  0.10$ &   0.64 &   16.2 &    6.8 &  4.2 & 2.19 &  7.0\\
    68364682374473856 &  55.4681 &  24.6992 & $ 17.1728\pm  0.0014$ &  $  8.07\pm  0.09$ &  $  3.2201\pm  0.1317$ &  $ 21.98\pm  0.10$ &  $-49.14\pm  0.08$ &   0.45 &   12.2 &    3.5 &  1.2 & 1.97 &  6.0\\
  3219772471680366592 &  88.0631 &   1.4959 & $ 17.1757\pm  0.0012$ &  $  6.37\pm  0.09$ &  $  2.7935\pm  0.1179$ &  $  4.08\pm  0.09$ &  $-34.93\pm  0.08$ &   1.67 &   97.0 &   21.9 &  8.7 & 1.95 & 48.4\\
    69573251811510912 &  53.2141 &  25.9156 & $ 17.1851\pm  0.0013$ &  $  6.96\pm  0.10$ &  $  3.1691\pm  0.1311$ &  $ 20.16\pm  0.10$ &  $-42.56\pm  0.09$ &   0.17 &   11.9 &    4.5 &  1.6 & 0.23 & 49.9\\
   124939636568489216 &  51.6723 &  33.8391 & $ 17.2153\pm  0.0020$ &  $  6.43\pm  0.14$ &  $  3.0969\pm  0.0797$ &  $ 18.57\pm  0.12$ &  $-38.19\pm  0.10$ &   1.21 &   33.5 &    1.1 &  2.0 & 1.61 & 20.2\\
    70143314231433600 &  55.8583 &  25.9783 & $ 17.2676\pm  0.0012$ &  $  6.27\pm  0.10$ &  $  3.1501\pm  0.1214$ &  $ 17.27\pm  0.13$ &  $-38.78\pm  0.08$ &   0.06 &   24.2 &    5.2 &  0.0 & 0.33 & 72.2\\
    53251517094713728 &  60.2974 &  22.1771 & $ 17.2699\pm  0.0010$ &  $  8.06\pm  0.10$ &  $  3.1967\pm  0.1066$ &  $ 21.03\pm  0.14$ &  $-49.55\pm  0.08$ &   0.70 &   14.6 &    6.4 &  6.8 & 1.50 &  8.4\\
   325276431881277568 &  35.0440 &  33.3299 & $ 17.2710\pm  0.0014$ &  $ 11.48\pm  0.12$ &  $  3.4975\pm  0.1680$ &  $ 41.77\pm  0.13$ &  $-63.42\pm  0.13$ &   1.17 &   62.8 &   -4.7 &  0.8 & 1.50 & 40.8\\
    51942307982163072 &  62.6889 &  20.3376 & $ 17.2727\pm  0.0023$ &  $  5.89\pm  0.09$ &  $  3.1741\pm  0.0959$ &  $ 13.75\pm  0.12$ &  $-36.49\pm  0.09$ &   0.20 &   38.5 &    9.5 &  2.4 & 0.50 & 75.3\\
   153574359625935104 &  73.1633 &  26.4196 & $ 17.3004\pm  0.0011$ &  $  5.97\pm  0.10$ &  $  3.6551\pm  0.1777$ &  $ 10.49\pm  0.12$ &  $-39.06\pm  0.08$ &   1.00 &   50.6 &    8.5 & 10.7 & 1.48 & 32.8\\
    71723862196809856 &  56.4199 &  28.5348 & $ 17.3455\pm  0.0013$ &  $  7.30\pm  0.13$ &  $  3.3200\pm  0.1286$ &  $ 20.09\pm  0.13$ &  $-44.75\pm  0.09$ &   0.56 &   10.6 &    3.8 &  3.5 & 0.57 & 17.4\\
   157485769163964928 &  75.9402 &  31.4688 & $ 17.3480\pm  0.0008$ &  $  6.64\pm  0.11$ &  $  3.0478\pm  0.1662$ &  $ 11.28\pm  0.15$ &  $-42.75\pm  0.08$ &   1.96 &   48.4 &    6.0 &  7.8 & 2.21 & 21.2\\
   285532900468805120 &  78.3020 &  61.5701 & $ 17.3515\pm  0.0013$ &  $  8.14\pm  0.10$ &  $  3.3253\pm  0.1551$ &  $ 10.78\pm  0.07$ &  $-49.48\pm  0.07$ &   1.38 &   89.8 &  -11.1 &  5.3 & 1.42 & 61.9\\
   254137372434085760 &  70.6925 &  46.6531 & $ 17.3515\pm  0.0011$ &  $  8.53\pm  0.09$ &  $  3.2086\pm  0.2080$ &  $ 17.09\pm  0.11$ &  $-53.73\pm  0.08$ &   1.86 &   58.0 &   -4.1 & 12.4 & 1.87 & 29.6\\
  2976833556459704960 &  75.3879 & -17.5272 & $ 17.3856\pm  0.0008$ &  $ 11.03\pm  0.10$ &  $  3.2065\pm  0.1734$ &  $ 15.90\pm  0.07$ &  $-41.15\pm  0.08$ &   0.82 &   96.8 &   26.9 &  6.8 & 0.82 & 114.9\\
   119776604841920896 &  53.6301 &  28.8420 & $ 17.3892\pm  0.0016$ &  $  7.23\pm  0.10$ &  $  3.2503\pm  0.0945$ &  $ 20.99\pm  0.11$ &  $-44.52\pm  0.10$ &   0.13 &   13.3 &    3.0 &  8.9 & 0.14 & 68.2\\
   173649135551619072 &  71.1400 &  34.6207 & $ 17.3942\pm  0.0008$ &  $  5.64\pm  0.10$ &  $  3.0224\pm  0.1603$ &  $ 11.16\pm  0.14$ &  $-36.65\pm  0.09$ &   1.44 &   60.6 &    4.6 &  8.6 & 2.32 & 25.3\\
    67429856973800960 &  59.1942 &  26.3500 & $ 17.4054\pm  0.0010$ &  $  8.00\pm  0.11$ &  $  3.4211\pm  0.1315$ &  $ 19.98\pm  0.16$ &  $-49.14\pm  0.09$ &   0.63 &   12.9 &    3.3 &  6.8 & 2.13 &  5.0\\
    57319916274721920 &  55.1350 &  19.9082 & $ 17.4204\pm  0.0011$ &  $  6.75\pm  0.09$ &  $  3.1945\pm  0.1513$ &  $ 18.43\pm  0.11$ &  $-41.79\pm  0.09$ &   0.81 &   16.6 &    8.8 &  1.1 & 1.29 & 12.6\\
    63094894941091328 &  56.7737 &  20.0102 & $ 17.4286\pm  0.0013$ &  $  7.56\pm  0.10$ &  $  3.3510\pm  0.1505$ &  $ 18.95\pm  0.13$ &  $-47.07\pm  0.09$ &   1.18 &   10.2 &    7.5 &  7.5 & 1.32 &  5.1\\
    71321853256875264 &  54.2501 &  27.4498 & $ 17.4297\pm  0.0013$ &  $  5.99\pm  0.13$ &  $  3.1059\pm  0.1667$ &  $ 16.70\pm  0.13$ &  $-37.02\pm  0.12$ &   0.33 &   33.0 &    5.8 &  7.9 & 2.03 & 15.5\\
    53014881576687872 &  60.1400 &  21.4527 & $ 17.4533\pm  0.0011$ &  $  6.94\pm  0.11$ &  $  3.1869\pm  0.1460$ &  $ 17.51\pm  0.11$ &  $-42.90\pm  0.07$ &   0.24 &   13.1 &    8.3 &  3.1 & 0.33 & 38.4\\
    61484174830107776 &  52.2183 &  21.8074 & $ 17.4846\pm  0.0012$ &  $  7.39\pm  0.13$ &  $  3.1268\pm  0.0840$ &  $ 21.05\pm  0.17$ &  $-44.81\pm  0.11$ &   0.65 &   11.2 &    6.2 &  3.5 & 0.65 & 16.0\\
   119443869432136192 &  53.0821 &  28.0619 & $ 17.4931\pm  0.0015$ &  $  7.69\pm  0.12$ &  $  3.2828\pm  0.1408$ &  $ 21.11\pm  0.13$ &  $-45.44\pm  0.12$ &   1.49 &   13.1 &    2.6 &  0.9 & 1.62 &  7.9\\
   168047815299448960 &  56.9987 &  29.5605 & $ 17.4967\pm  0.0011$ &  $  7.29\pm  0.13$ &  $  3.3247\pm  0.1504$ &  $ 19.73\pm  0.15$ &  $-45.03\pm  0.11$ &   0.47 &   13.1 &    3.3 &  2.2 & 0.48 & 26.2\\
   265774637862033408 &  77.3698 &  52.1174 & $ 17.5418\pm  0.0013$ &  $  9.22\pm  0.13$ &  $  3.3744\pm  0.1812$ &  $ 13.45\pm  0.15$ &  $-58.34\pm  0.13$ &   1.74 &   72.5 &   -6.5 &  1.4 & 1.74 & 40.6\\
  5112771851328728064 &  52.2598 & -14.9977 & $ 17.5585\pm  0.0014$ &  $  8.43\pm  0.09$ &  $  3.1419\pm  0.1165$ &  $ 24.48\pm  0.11$ &  $-37.80\pm  0.10$ &   2.12 &   87.1 &   22.5 &  4.9 & 2.14 & 39.7\\
   124667924053406976 &  52.9210 &  33.0692 & $ 17.5691\pm  0.0014$ &  $  7.08\pm  0.13$ &  $  3.2656\pm  0.0976$ &  $ 20.93\pm  0.13$ &  $-43.11\pm  0.11$ &   0.51 &   23.7 &    0.8 & 11.0 & 0.55 & 37.6\\
  3312102173916273280 &  65.2558 &  16.0334 & $ 17.5720\pm  0.0012$ &  $  5.89\pm  0.12$ &  $  2.8403\pm  0.1537$ &  $ 13.51\pm  0.15$ &  $-36.46\pm  0.11$ &   1.11 &   45.5 &   13.2 &  1.4 & 1.88 & 23.6\\
  3202549584102677120 &  64.9521 &  -5.1889 & $ 17.5886\pm  0.0021$ &  $  5.84\pm  0.55$ &  $  2.5934\pm  0.1382$ &  $ 12.70\pm  0.53$ &  $-29.69\pm  0.37$ &   1.67 &   87.4 &   22.6 & 12.6 & 2.15 & 39.4\\
  3287165147119337984 &  67.1784 &   7.9277 & $ 17.6078\pm  0.0013$ &  $  5.20\pm  0.12$ &  $  3.0761\pm  0.1374$ &  $ 10.85\pm  0.12$ &  $-29.85\pm  0.10$ &   0.67 &   77.8 &   17.0 &  9.8 & 1.20 & 62.7\\
   121664981703811712 &  48.1066 &  28.1612 & $ 17.6222\pm  0.0014$ &  $  8.86\pm  0.11$ &  $  3.4111\pm  0.1309$ &  $ 27.92\pm  0.13$ &  $-52.24\pm  0.12$ &   0.75 &   29.6 &    1.1 & 12.5 & 1.24 & 21.2\\
    68748751233818112 &  52.4480 &  24.2015 & $ 17.6390\pm  0.0014$ &  $  6.95\pm  0.15$ &  $  3.3496\pm  0.1392$ &  $ 20.46\pm  0.15$ &  $-42.63\pm  0.11$ &   0.25 &   12.6 &    5.6 &  8.3 & 0.60 & 15.4\\
   149200811609894528 &  65.8549 &  23.5738 & $ 17.6590\pm  0.0012$ &  $  5.66\pm  0.13$ &  $  3.1288\pm  0.0907$ &  $ 12.02\pm  0.15$ &  $-35.60\pm  0.10$ &   0.22 &   46.7 &    8.6 & 12.5 & 0.66 & 66.7\\
   241416405157376640 &  51.5109 &  44.3320 & $ 17.6603\pm  0.0012$ &  $  7.08\pm  0.12$ &  $  3.0820\pm  0.1085$ &  $ 21.03\pm  0.15$ &  $-41.21\pm  0.12$ &   1.11 &   50.0 &   -5.0 &  0.3 & 1.16 & 42.3\\
   137148407525432960 &  44.6231 &  34.5323 & $ 17.7056\pm  0.0014$ &  $  5.29\pm  0.12$ &  $  2.9946\pm  0.1623$ &  $ 17.68\pm  0.14$ &  $-30.89\pm  0.14$ &   0.55 &   67.5 &   -1.0 &  6.6 & 1.09 & 60.3\\
    69162201965316096 &  52.2821 &  25.3620 & $ 17.7371\pm  0.0014$ &  $  7.16\pm  0.13$ &  $  3.1452\pm  0.1083$ &  $ 21.33\pm  0.15$ &  $-43.53\pm  0.11$ &   0.13 &   10.8 &    4.6 &  9.4 & 0.22 & 24.2\\
   334037271813170688 &  41.7258 &  38.8627 & $ 17.7422\pm  0.0016$ &  $  7.02\pm  0.16$ &  $  3.0981\pm  0.1350$ &  $ 23.97\pm  0.14$ &  $-39.60\pm  0.14$ &   0.96 &   47.4 &   -4.4 &  1.9 & 1.01 & 45.8\\
    50429650564234880 &  60.2965 &  19.4003 & $ 17.7545\pm  0.0012$ &  $  6.94\pm  0.15$ &  $  3.3828\pm  0.1796$ &  $ 17.14\pm  0.17$ &  $-43.37\pm  0.09$ &   0.69 &   16.4 &    9.7 &  7.6 & 0.89 & 16.0\\
   119499665350704384 &  54.1937 &  28.2516 & $ 17.7668\pm  0.0019$ &  $  7.69\pm  0.15$ &  $  3.3248\pm  0.1008$ &  $ 21.26\pm  0.20$ &  $-47.55\pm  0.13$ &   0.45 &   12.3 &    3.0 &  9.5 & 0.60 & 12.5\\
    70768554094282368 &  57.2397 &  27.6404 & $ 17.8062\pm  0.0012$ &  $  6.92\pm  0.14$ &  $  3.3326\pm  0.1698$ &  $ 18.23\pm  0.18$ &  $-41.68\pm  0.11$ &   1.09 &   12.4 &    5.5 &  2.4 & 1.64 &  7.2\\
   117846450835917568 &  53.2399 &  27.2887 & $ 17.8073\pm  0.0016$ &  $  7.35\pm  0.16$ &  $  3.3539\pm  0.0912$ &  $ 21.04\pm  0.17$ &  $-44.95\pm  0.13$ &   0.34 &   10.6 &    3.7 &  1.8 & 0.34 & 30.3\\
   216632962090612608 &  56.7458 &  31.8940 & $ 17.8939\pm  0.0013$ &  $  7.59\pm  0.16$ &  $  3.3090\pm  0.1857$ &  $ 21.12\pm  0.20$ &  $-45.00\pm  0.12$ &   1.75 &   18.6 &    1.7 &  4.0 & 1.77 & 10.0\\
    70472789763930496 &  57.3701 &  26.8475 & $ 17.9076\pm  0.0013$ &  $  6.74\pm  0.16$ &  $  3.3763\pm  0.1418$ &  $ 18.24\pm  0.16$ &  $-41.52\pm  0.11$ &   0.43 &   14.5 &    5.6 &  2.2 & 0.98 & 14.3\\
    51781706269632256 &  58.8560 &  21.7808 & $ 17.9149\pm  0.0013$ &  $  6.35\pm  0.15$ &  $  3.1952\pm  0.1614$ &  $ 16.68\pm  0.21$ &  $-39.23\pm  0.10$ &   0.33 &   23.2 &    8.8 &  3.4 & 1.19 & 18.9\\
   281474289516849024 &  80.8260 &  60.3497 & $ 17.9150\pm  0.0011$ &  $  6.35\pm  0.11$ &  $  3.3669\pm  0.2116$ &  $  7.26\pm  0.09$ &  $-38.78\pm  0.09$ &   1.68 &  102.1 &   -9.6 &  7.4 & 1.97 & 50.6\\
    51577476281360512 &  58.5681 &  20.9298 & $ 17.9188\pm  0.0011$ &  $  6.98\pm  0.15$ &  $  3.4322\pm  0.1518$ &  $ 18.83\pm  0.18$ &  $-43.89\pm  0.11$ &   0.96 &   11.6 &    8.9 &  1.0 & 1.30 &  8.7\\
    51474495848610432 &  59.4046 &  21.0299 & $ 17.9189\pm  0.0013$ &  $  7.83\pm  0.15$ &  $  3.5394\pm  0.1684$ &  $ 19.95\pm  0.16$ &  $-48.90\pm  0.11$ &   0.52 &   12.1 &    7.7 &  4.3 & 0.70 & 15.8\\
    52707671154543360 &  62.1618 &  21.7938 & $ 17.9739\pm  0.0016$ &  $  7.02\pm  0.15$ &  $  3.4720\pm  0.1375$ &  $ 16.95\pm  0.18$ &  $-44.08\pm  0.13$ &   0.52 &   15.1 &    8.6 &  4.5 & 0.60 & 23.3\\
   200167711043353216 &  72.8210 &  40.0717 & $ 17.9754\pm  0.0032$ &  $  9.28\pm  0.20$ &  $  2.4602\pm  0.0309$ &  $ 15.87\pm  0.26$ &  $-59.94\pm  0.20$ &   1.20 &   52.1 &   -0.5 & 10.7 & 1.29 & 38.7\\
  1116722528101132544 &  91.4849 &  77.0027 & $ 18.0601\pm  0.0013$ &  $ 13.57\pm  0.11$ &  $  3.7878\pm  0.1891$ &  $  4.60\pm  0.10$ &  $-72.31\pm  0.14$ &   1.64 &  111.9 &  -18.8 &  0.4 & 1.64 & 66.6\\
   273078113788754048 &  73.2802 &  53.5532 & $ 18.1096\pm  0.0011$ &  $  9.30\pm  0.13$ &  $  3.3500\pm  0.1587$ &  $ 16.12\pm  0.13$ &  $-56.52\pm  0.11$ &   2.19 &   72.3 &   -7.6 &  6.0 & 2.20 & 32.0\\
  1003788970095934336 & 103.4592 &  61.1812 & $ 18.1712\pm  0.0017$ &  $ 10.78\pm  0.16$ &  $  3.8834\pm  0.1657$ &  $ -7.27\pm  0.14$ &  $-68.39\pm  0.12$ &   0.78 &  102.1 &  -11.0 & 13.0 & 0.78 & 126.2\\
    71359782111917696 &  54.6906 &  27.4621 & $ 18.2603\pm  0.0019$ &  $  6.70\pm  0.20$ &  $  3.5099\pm  0.1228$ &  $ 18.95\pm  0.20$ &  $-40.18\pm  0.15$ &   0.94 &   16.5 &    5.5 &  4.2 & 1.87 &  8.3\\
  3444519000658069120 &  85.1531 &  30.2224 & $ 18.3622\pm  0.0034$ &  $  8.83\pm  0.20$ &  $  2.6544\pm  0.0607$ &  $  9.35\pm  0.23$ &  $-58.44\pm  0.13$ &   2.10 &   60.1 &    6.0 &  4.1 & 2.12 & 27.6\\
   137461012424709376 &  47.3692 &  33.6256 & $ 18.3733\pm  0.0031$ &  $  8.52\pm  0.25$ &  $  3.8689\pm  0.1635$ &  $ 26.01\pm  0.29$ &  $-50.60\pm  0.23$ &   1.09 &   33.1 &   -1.4 & 12.0 & 1.25 & 24.1\\
   978901043365272320 & 103.6190 &  48.6322 & $ 18.3780\pm  0.0016$ &  $  5.83\pm  0.21$ &  $  3.4107\pm  0.1893$ &  $ -3.65\pm  0.21$ &  $-38.98\pm  0.20$ &   1.06 &  120.0 &   -3.3 &  2.4 & 1.35 & 87.1\\
    51493432361309184 &  59.5427 &  20.9487 & $ 18.3884\pm  0.0016$ &  $  7.72\pm  0.18$ &  $  3.4005\pm  0.1725$ &  $ 19.93\pm  0.20$ &  $-47.06\pm  0.13$ &   0.37 &   11.3 &    6.6 &  9.6 & 1.60 &  3.6\\
   257467861875845120 &  70.0853 &  48.1894 & $ 18.4119\pm  0.0020$ &  $  6.16\pm  0.19$ &  $  3.4750\pm  0.1651$ &  $ 12.08\pm  0.24$ &  $-38.44\pm  0.15$ &   1.68 &   72.6 &   -3.6 &  2.9 & 2.03 & 34.9\\
    69794528526747136 &  53.1513 &  26.9694 & $ 18.4206\pm  0.0020$ &  $  7.81\pm  0.20$ &  $  3.6528\pm  0.2124$ &  $ 22.37\pm  0.23$ &  $-48.09\pm  0.18$ &   0.30 &   12.5 &    3.5 &  7.2 & 0.43 & 23.5\\
    19817739313090688 &  39.5687 &   7.9651 & $ 18.4425\pm  0.0020$ &  $ 12.50\pm  0.16$ &  $  0.7156\pm  0.0983$ &  $ 43.61\pm  0.17$ &  $-71.07\pm  0.18$ &   1.43 &   69.5 &    8.2 &  6.5 & 1.87 & 36.1\\
   117770786396229376 &  52.0473 &  26.9269 & $ 18.4699\pm  0.0025$ &  $  7.20\pm  0.25$ &  $  3.5095\pm  0.1108$ &  $ 20.71\pm  0.27$ &  $-43.34\pm  0.18$ &   0.74 &   12.5 &    3.8 &  1.9 & 0.78 & 15.6\\
    52599193163867648 &  63.6831 &  22.2612 & $ 18.4891\pm  0.0016$ &  $  6.94\pm  0.21$ &  $  3.7385\pm  0.1857$ &  $ 16.67\pm  0.26$ &  $-42.97\pm  0.18$ &   0.83 &   18.3 &    8.9 &  8.8 & 1.02 & 15.5\\
  3304063708829092480 &  63.1798 &  11.5549 & $ 18.5773\pm  0.0023$ &  $  8.13\pm  0.20$ &  $  3.5570\pm  0.1385$ &  $ 18.77\pm  0.24$ &  $-47.63\pm  0.21$ &   0.30 &   33.9 &   13.5 &  6.1 & 0.31 & 104.4\\
  5096267799542694272 &  61.6447 & -17.9151 & $ 18.6084\pm  0.0017$ &  $  5.08\pm  0.20$ &  $  0.1040\pm  0.1678$ &  $ 12.06\pm  0.17$ &  $-20.13\pm  0.16$ &   1.41 &  133.0 &   26.6 & 10.8 & 2.06 & 62.8\\
    51200343792868096 &  57.6412 &  20.3272 & $ 18.6290\pm  0.0016$ &  $  8.14\pm  0.22$ &  $  3.5121\pm  0.2010$ &  $ 21.83\pm  0.27$ &  $-50.28\pm  0.17$ &   0.46 &   15.5 &    7.5 &  1.9 & 0.79 & 19.1\\
    84947409368770944 &  40.6686 &  20.1166 & $ 18.6517\pm  0.0024$ &  $  7.74\pm  0.21$ &  $  3.7151\pm  0.1103$ &  $ 26.44\pm  0.21$ &  $-45.79\pm  0.22$ &   1.19 &   36.0 &    4.0 & 11.5 & 1.19 & 28.1\\
   160658199509606144 &  74.7769 &  32.6636 & $ 18.6685\pm  0.0017$ &  $  5.81\pm  0.20$ &  $  3.0085\pm  0.1522$ &  $  9.60\pm  0.25$ &  $-37.82\pm  0.16$ &   1.26 &   60.0 &    5.5 &  6.5 & 1.81 & 32.3\\
   123462648854617984 &  48.9348 &  31.1134 & $ 18.6759\pm  0.0020$ &  $  6.31\pm  0.24$ &  $  3.7291\pm  0.1620$ &  $ 19.21\pm  0.31$ &  $-37.93\pm  0.24$ &   0.69 &   33.9 &    1.6 &  6.8 & 1.04 & 31.1\\
    53416031520105088 &  60.0341 &  22.5335 & $ 18.8204\pm  0.0028$ &  $  7.01\pm  0.23$ &  $  3.4108\pm  0.1632$ &  $ 18.42\pm  0.28$ &  $-44.09\pm  0.18$ &   0.83 &   10.9 &    8.2 &  0.9 & 1.11 &  9.6\\
   233877118346354944 &  64.4828 &  46.7753 & $ 18.8439\pm  0.0025$ &  $  8.08\pm  0.28$ &  $  3.6119\pm  0.2332$ &  $ 17.98\pm  0.28$ &  $-50.72\pm  0.20$ &   0.73 &   54.1 &   -4.7 &  0.5 & 0.73 & 72.9\\
    70761063671155072 &  56.8815 &  27.4495 & $ 18.8600\pm  0.0024$ &  $  6.96\pm  0.28$ &  $  3.6015\pm  0.2208$ &  $ 18.29\pm  0.33$ &  $-42.88\pm  0.22$ &   0.50 &   11.3 &    5.0 &  5.2 & 0.84 & 11.7\\
    69313419173585792 &  53.0941 &  24.9928 & $ 18.8669\pm  0.0030$ &  $  7.82\pm  0.33$ &  $  3.5218\pm  0.1222$ &  $ 21.56\pm  0.39$ &  $-46.18\pm  0.26$ &   1.30 &   11.1 &    3.3 &  4.8 & 2.01 &  4.9\\
  2093702651637904384 & 283.5800 &  36.4640 & $ 18.9353\pm  0.0021$ &  $ 10.03\pm  0.16$ &  $  3.7904\pm  0.1468$ &  $  7.02\pm  0.17$ &  $-16.18\pm  0.19$ &   1.03 &  188.1 &  -30.5 &  9.1 & 1.48 & 124.2\\
    68663470363446144 &  54.6147 &  25.5049 & $ 18.9642\pm  0.0030$ &  $  6.57\pm  0.31$ &  $  3.6613\pm  0.1893$ &  $ 18.46\pm  0.38$ &  $-40.23\pm  0.25$ &   0.19 &   17.6 &    5.5 &  1.5 & 0.61 & 28.2\\
   515266784126713728 &  35.8705 &  64.6442 & $ 19.0457\pm  0.0018$ &  $  6.73\pm  0.22$ &  $  3.4517\pm  0.2907$ &  $ 24.88\pm  0.15$ &  $-27.30\pm  0.20$ &   1.89 &  104.3 &  -15.9 & 13.3 & 2.14 & 47.2\\
    47521579747751680 &  64.8404 &  18.1947 & $ 19.1959\pm  0.0029$ &  $  7.57\pm  0.33$ &  $  3.3779\pm  0.1372$ &  $ 16.75\pm  0.35$ &  $-47.74\pm  0.26$ &   0.94 &   22.7 &   10.5 & 12.6 & 0.95 & 19.6\\
   351038779593630080 &  26.1465 &  46.4481 & $ 19.2126\pm  0.0033$ &  $  9.50\pm  0.41$ &  $  4.0439\pm  0.2418$ &  $ 37.44\pm  0.31$ &  $-43.60\pm  0.27$ &   1.66 &   74.6 &  -11.9 & 13.7 & 1.67 & 42.9\\
   191531798822506240 &  86.9200 &  39.8381 & $ 19.2454\pm  0.0030$ &  $  6.64\pm  0.33$ &  $  3.4839\pm  0.2458$ &  $  5.57\pm  0.37$ &  $-43.84\pm  0.22$ &   2.03 &   75.1 &    2.0 & 13.3 & 2.26 & 31.9\\
  3421296112485935232 &  81.0044 &  27.4402 & $ 19.3835\pm  0.0038$ &  $  5.39\pm  0.49$ &  $  3.5115\pm  0.2100$ &  $  6.42\pm  0.48$ &  $-35.35\pm  0.31$ &   1.16 &   78.7 &    9.0 &  5.0 & 1.80 & 42.7\\
   117834940322217728 &  53.1483 &  27.0601 & $ 19.4134\pm  0.0040$ &  $  7.63\pm  0.43$ &  $  3.1814\pm  0.1405$ &  $ 21.66\pm  0.42$ &  $-47.14\pm  0.34$ &   0.43 &   11.2 &    3.4 &  8.8 & 0.56 & 12.0\\
   122680346332491136 &  48.8537 &  30.7681 & $ 19.6235\pm  0.0044$ &  $  8.14\pm  0.51$ &  $  3.6654\pm  0.2222$ &  $ 25.03\pm  0.57$ &  $-47.17\pm  0.38$ &   1.39 &   25.2 &    0.2 & 10.4 & 1.58 & 14.2\\
    71036250816160128 &  54.4442 &  26.8456 & $ 19.8978\pm  0.0049$ &  $  6.73\pm  0.57$ &  $  2.8662\pm  0.1563$ &  $ 18.19\pm  0.79$ &  $-40.45\pm  0.50$ &   1.07 &   15.3 &    5.9 &  0.4 & 2.02 &  7.4\\
   118140050504302848 &  52.1841 &  28.0769 & $ 19.9291\pm  0.0055$ &  $  7.61\pm  0.72$ &  $  3.5564\pm  0.2573$ &  $ 19.79\pm  0.88$ &  $-44.51\pm  0.58$ &   2.27 &   13.9 &    2.4 &  1.5 & 2.35 &  5.7\\
  2779519318608873344 &  10.0151 &  14.5113 & $ 19.9383\pm  0.0035$ &  $  5.13\pm  0.51$ &  $  2.5655\pm  0.2462$ &  $ 21.65\pm  0.61$ &  $-26.68\pm  0.39$ &   1.56 &  137.6 &   -1.9 &  1.2 & 2.25 & 59.9\\
    48936341975292032 &  62.9487 &  20.2809 & $ 20.0102\pm  0.0054$ &  $  6.96\pm  0.64$ &  $  3.0054\pm  0.1596$ &  $ 17.09\pm  0.90$ &  $-44.95\pm  0.63$ &   1.57 &   18.6 &   10.1 &  6.9 & 1.83 &  9.2\\
  4876633583026501888 &  73.6592 & -30.1123 & $ 20.0513\pm  0.0040$ &  $ 15.19\pm  0.46$ &  $  3.3819\pm  0.2993$ &  $ 23.63\pm  0.41$ &  $-37.25\pm  0.49$ &   0.92 &  113.7 &   29.8 & 11.2 & 0.92 & 120.2\\
  2883006349448527872 &  91.3667 & -38.8154 & $ 20.0745\pm  0.0044$ &  $ 11.69\pm  0.44$ &  $  3.0406\pm  0.2061$ &  $  3.00\pm  0.46$ &  $-15.06\pm  0.53$ &   0.98 &  134.5 &   32.4 &  9.9 & 1.02 & 128.0\\
   117448530704135680 &  49.6722 &  25.7851 & $ 20.1549\pm  0.0063$ &  $  7.50\pm  1.12$ &  $  2.7306\pm  0.1392$ &  $ 22.63\pm  1.12$ &  $-42.53\pm  0.81$ &   1.91 &   15.7 &    3.2 & 13.5 & 1.95 &  4.0\\
  5552812377749046272 & 101.2028 & -46.1629 & $ 20.2695\pm  0.0054$ &  $ 10.38\pm  0.54$ &  $  2.5872\pm  0.2173$ &  $ -4.28\pm  0.69$ &  $ -5.36\pm  0.68$ &   1.59 &  153.6 &   33.2 & 12.7 & 1.82 & 82.2\\
  2587694912255555840 &  24.0852 &  13.3250 & $ 20.5763\pm  0.0079$ &  $  6.77\pm  0.88$ &  $  2.3561\pm  0.1561$ &  $ 26.43\pm  1.25$ &  $-37.13\pm  0.89$ &   1.80 &   80.4 &    2.8 &  6.2 & 1.98 & 39.6\\
\end{longtable}
